tensorFM: Low-Rank Approximations of Cross-Order Feature Interactions

We address prediction problems on tabular categorical data, where each instance is defined by multiple categorical attributes, each taking values from a finite set. These attributes are often referred to as fields, and their categorical values as features. Such problems frequently arise in practical applications, including click-through rate prediction and social sciences. We introduce and analyze {tensorFM}, a new model that efficiently captures high-order interactions between attributes via a low-rank tensor approximation representing the strength of these interactions. Our model generalizes field-weighted factorization machines. Empirically, tensorFM demonstrates competitive performance with state-of-the-art methods. Additionally, its low latency makes it well-suited for time-sensitive applications, such as online advertising.

==> anc/pytorch-tensorfm/LICENSE <==
MIT License

Copyright (c) 2019 rixwew

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/pytorch-tensorfm/README.md <==
## The code was forked and modified from https://github.com/rixwew/pytorch-fm, written by rixwew. The API Documentation of the original code is: https://rixwew.github.io/pytorch-fm

This package provides a PyTorch implementation of low rank factorization machine models, the factorization model baselines and the common datasets in CTR prediction.
The code is running on the following datasets: Avazu, Criteo, and Movielens.

## The instructions contain three main steps: 
   - Step 1: Data Preprocessing and 
   - Step 2: Running the models on the preprocessed data.
   - Step 3: Analyzing the results

Moreover, this repository also contains a notebook `notebooks/inference_timing.ipynb` that demonstrates inference speedups
attained by low-rank models over pruned models, for different ad auction sizes and 
amounts of context fields.

## Available Datasets

* [MovieLens Dataset](https://www.kaggle.com/datasets/sherinclaudia/movielens)
* [Criteo Display Advertising Challenge](https://www.kaggle.com/datasets/mrkmakr/criteo-dataset)
* [Avazu Click-Through Rate Prediction](https://www.kaggle.com/datasets/atirpetkar/avazu-ctr)

## Data Processing

Example of preprocessed dataset that will be obtained after running the preprocessing scripts on the initial datasets:

label, user_id, item_id, C1, C2, …  
&lt;label&gt;,10,2,3,17,11,15  
&lt;label&gt;,11,2,4,16,12,14


## How to preprocess Avazu dataset


1. Download the initial file (train, 6.31G) should be called data_avazu.csv
   https://www.kaggle.com/datasets/atirpetkar/avazu-ctr

2. put it to pytorch-tensorfm/torchfm/test-datasets/avazu/

3. To create train-validation-test datatsets, from the python  shell run: 

    from torchfm.torch_utils.parsing_datasets.avazu.avazu_parsing import process_data 
    process_data()

4. Check that now train.csv, test.csv, validation.csv and stored under /pytorch-tensorfm/torchfm/test-datasets/avazu/

5. Check you have enough (5G) available space and 
   proceed to run the ML models on the train-validation-test datasets.

## How to preprocess Criteo dataset

1. Download the initial file (train.txt, 11.15G) should be called data_criteo.csv
   https://www.kaggle.com/datasets/mrkmakr/criteo-dataset
2. put it to pytorch-tensorfm/torchfm/test-datasets/criteo/
3. To create train-validation-test datatsets, from the python  shell run: 

    from torchfm.torch_utils.parsing_datasets.criteo.criteo_parsing import CriteoParsing 
    CriteoParsing.do_preprocessing()

4. Check that now train.csv, test.csv, validation.csv and stored under /pytorch-tensorfm/torchfm/test-datasets/criteo/
5. Check you have enough (5G) available space and 
   proceed to run the ML models on the train-validation-test datasets.

## How to preprocess MovieLens dataset
1. Download the initial file users.dat, movies.dat, ratings.dat from
   https://www.kaggle.com/datasets/sherinclaudia/movielens
2. put it to pytorch-tensorfm/torchfm/test-datasets/movielens/
3. To create train-validation-test datatsets, from the python  shell run: 

    from torchfm.torch_utils.parsing_datasets.movielens.movielens_parsing import MovielensParsing 
    MovielensParsing.process_data()

4. Check that now train.csv, test.csv, validation.csv and stored under /pytorch-tensorfm/torchfm/test-datasets/movielens/
5. Check you have enough (5G) available space and 
   proceed to run the ML models on the train-validation-test datasets.

## How to preprocess COMPAS dataset
1. Download the initial files from
   https://www.kaggle.com/datasets/danofer/compass
2. put it to pytorch-tensorfm/torchfm/test-datasets/COMPAS/ (The repo already includes the required filed)
3. To create train-validation-test datatsets, from the python  shell run: 

    from torchfm.torch_utils.parsing_datasets.COMPAS.Process_COMPAS import main
    main()

4. Check that now train.csv, test.csv, validation.csv and stored under /pytorch-tensorfm/torchfm/test-datasets/COMPAS/

# Instructions: How to run a dataset on a local environment

1. Copy the code to the dedicated folder. Install all requirements. 

2. In the shell redefine PYTHONPATH to point to your project root, .e.g,
export PYTHONPATH=$PYTHONPATH:/home/${USER}/pytorch-tensorfm/src:/home/${USER}/pytorch-tensorfm/src/main_functions

3. Edit pytorch-tensorfm/torchfm/torch_utils/constants.py file 
to have 
      - base_path_project pointing to your project root
      - Edit dataset_name to have the dataset you run on (avazu, criteo, movielens)
        E.g., dataset_name = movielens

    Edit pytorch-tensorfm/src/main_functions/run_processes.py file in examples folder, 
    to refer to the list of options to run:  currently, as example, it contains lst_tmp
    in "for tpl in lst_tmp:".
 
4. Copy train.csv/validation.csv/test.csv splitted datasets to be under pytorch-tensorfm/data/test-datasets/<dataset>/
(dataset is either criteo or avazu or movielens)
Then, open a python shell by running just: "python" command from the shell.

5. Check that you have enough space (at least 5G available) after all these steps in your local environment, e.g., by:
df -h /home/default/your_location
Otherwise remove non-required data (e.g., datasets you don’t use for the current run)

6. Check that you have pytorch-tensorfm/data/tmp_save_dir (if not create this folder)

7. If you are rerunning, check you don’t have a previous run. results stored (especially .log files - locking the next run), otherwise remove:
rm pytorch-tensorfm/data/tmp_save_dir/*

8. Run by 
python ./pytorch-tensorfm/src/main_functions/run_processes.py

9. After the run is done, the results are saved in 
/pytorch-tensorfm/data/tmp_save_dir/optuna_results.txt. 
Also, debug info is saved in /pytorch-tensorfm/data/tmp_save_dir/debug_info.txt

# Instructions: How to analyze the results
Open the notebook in `notebooks/analysis.ipynb`, modify the line
```python
files = glob.glob('../data/optuna_results*.txt')
```
to point to the appropriate paths with the result files saved in the previous stage, and run the notebook. It produces 
a Pandas table with the metrics and corresponding lifts of each dataset, and a
LaTeX code snippet you can put in a paper to share the results.


==> anc/pytorch-tensorfm/notebooks/analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-04-09T10:58:05.454927Z",
     "start_time": "2024-04-09T10:58:05.450759Z"
    },
    "id": "p4BKWMuM1YvI"
   },
   "outputs": [],
   "source": [
    "import glob\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-04-09T10:58:13.797132Z",
     "start_time": "2024-04-09T10:58:13.790733Z"
    },
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "PvzK3nOvNybO",
    "outputId": "7a2b8f81-112c-4809-8570-429be8dadc02"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.2.1\n"
     ]
    }
   ],
   "source": [
    "print(pd.__version__)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-04-09T10:58:21.312892Z",
     "start_time": "2024-04-09T10:58:21.257416Z"
    },
    "id": "u4R30G3k2fti"
   },
   "outputs": [],
   "source": [
    "files = glob.glob('../data/optuna_results*.txt')\n",
    "columns = 'Study,model name,metric to optimize,rank,embed. size,learning rate,optimizer,batch size,return_L2,coef vectors,coef biases,\"part id\",trial number,epoch number,train loss,train auc,validation loss,validation auc,test loss,test auc,epoch train time,validation time,criterion,dataset'.split(',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-04-09T10:58:22.192681Z",
     "start_time": "2024-04-09T10:58:21.821653Z"
    },
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 531
    },
    "id": "veIJazYM2w3X",
    "outputId": "c56bbcf9-2850-4203-e9ee-b8db54d59b8a"
   },
   "outputs": [],
   "source": [
    "dfs = []\n",
    "for file in files:\n",
    "  print(f'Loading {file}')\n",
    "  dfs.append(pd.read_csv(file, names=columns))\n",
    "df = pd.concat(dfs, axis=0, ignore_index=True)\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-04-09T10:58:25.442091Z",
     "start_time": "2024-04-09T10:58:25.433603Z"
    },
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "qHkJY2zW3OU7",
    "outputId": "a7012967-aee2-4b20-90e7-30c6805c05f3"
   },
   "outputs": [],
   "source": [
    "datasets = df['dataset'].unique()\n",
    "datasets"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-04-09T10:58:28.123902Z",
     "start_time": "2024-04-09T10:58:27.977761Z"
    },
    "id": "qMwrOqnu4rgB"
   },
   "outputs": [],
   "source": [
    "experiment_cols = ['dataset', 'metric to optimize', 'model name', 'rank', 'embed. size']\n",
    "\n",
    "def best_config_test_metric(group):\n",
    "  if group['metric to optimize'].iloc[0] == 'auc':\n",
    "    costs = group[['validation auc', 'test auc']]\n",
    "    agg = pd.Series.idxmax\n",
    "  else:\n",
    "    costs = group[['validation loss', 'test loss']]\n",
    "    agg = pd.Series.idxmin\n",
    "  costs.columns = ['validation', 'test']\n",
    "\n",
    "  idx_opt = agg(costs['validation'])\n",
    "  opt = costs.loc[idx_opt, 'test']\n",
    "  return pd.Series([opt], name='test loss').to_frame()\n",
    "\n",
    "test_loss_df = df \\\n",
    "  .groupby(experiment_cols).apply(best_config_test_metric) \\\n",
    "  .reset_index() \\\n",
    "  .set_index('dataset')"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/pytorch-tensorfm/notebooks/inference_timing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ec0074bd-73ff-4dd4-95b3-fecf424a2a85",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-27T09:14:38.181287Z",
     "start_time": "2024-03-27T09:14:38.167827Z"
    }
   },
   "outputs": [],
   "source": [
    "# change the cell width\n",
    "from IPython.display import display, HTML\n",
    "display(HTML(\"<style>.container { width:110% !important; }</style>\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "initial_id",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-26T08:11:41.373018Z",
     "start_time": "2024-03-26T08:11:39.952314Z"
    }
   },
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "from datetime import datetime as dt\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "652cf89c-3e38-4532-8a99-ebc5764eb3fd",
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.set()\n",
    "sns.set_context(context='talk', font_scale=1.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "546d018967338407",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-24T19:11:44.411485Z",
     "start_time": "2024-03-24T19:11:43.851103Z"
    },
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "%load_ext Cython"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0eb9aff6-341a-48f7-9434-bb174d7f44eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "#define NPY_NO_DEPRECATED_API NPY_1_7_API_VERSION\n",
    "import numpy as np\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "\n",
    "cdef class FwFMScoreSimulator:\n",
    "    cdef int num_fields, k\n",
    "    cdef np.float64_t[:, :] vecs   # 2D memoryview for vectors\n",
    "    cdef np.float64_t[:, :] r       # 2D memoryview for weights\n",
    "\n",
    "    def __init__(self, int num_fields, int k):\n",
    "        cdef np.ndarray[np.float64_t, ndim=2] tmp_vecs\n",
    "        cdef np.ndarray[np.float64_t, ndim=2] tmp_r\n",
    "        self.num_fields = num_fields\n",
    "        self.k = k\n",
    "        tmp_vecs = np.random.normal(size=(num_fields, k)).astype(np.float64)\n",
    "        self.vecs = tmp_vecs\n",
    "        tmp_r = np.random.normal(size=(num_fields, num_fields)).astype(np.float64)\n",
    "        self.r = np.triu(tmp_r)\n",
    "\n",
    "    @cython.boundscheck(False)\n",
    "    @cython.wraparound(False)\n",
    "    def score(self):\n",
    "        \"\"\"\n",
    "        \"\"\"\n",
    "        cdef int i, j, k_idx\n",
    "        cdef double ans = 0.0, dot_val\n",
    "        for i in range(self.num_fields):\n",
    "            for j in range(i+1, self.num_fields):\n",
    "                dot_val = 0.0\n",
    "                for k_idx in range(self.k):\n",
    "                    dot_val += self.vecs[i, k_idx] * self.vecs[j, k_idx]\n",
    "                ans += self.r[i, j] * dot_val\n",
    "        return ans\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b6496b1c",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "#define NPY_NO_DEPRECATED_API NPY_1_7_API_VERSION\n",
    "import numpy as np\n",
    "cimport cython\n",
    "\n",
    "cdef class TensorFMSimulator:\n",
    "\n",
    "    cdef int num_fields, l, k\n",
    "    cdef list dim_int, rank_tensors\n",
    "    cdef double[:, :] vecs_mv  # memoryview for vecs\n",
    "    cdef list W_mv             # list of memoryviews for each weight tensor\n",
    "\n",
    "    def __init__(self, int num_fields, int k, dim_int, rank_tensors):\n",
    "        cdef int i\n",
    "        self.num_fields = num_fields\n",
    "        self.k = k\n",
    "        self.l = len(dim_int)\n",
    "        self.dim_int = dim_int\n",
    "        self.rank_tensors = rank_tensors\n",
    "        \n",
    "        self.vecs_mv = np.zeros((num_fields, k), dtype=np.float64)\n",
    "        \n",
    "        self.W_mv = []\n",
    "        for i in range(self.l):\n",
    "            self.W_mv.append(np.zeros((num_fields, rank_tensors[i], dim_int[i]), dtype=np.float64))\n",
    "\n",
    "\n",
    "    @cython.boundscheck(False)  # Deactivate bounds checking\n",
    "    @cython.wraparound(False)   # Deactivate negative indexing.\n",
    "    def score(self):\n",
    "        \"\"\"\n",
    "        Scoring\n",
    "        \"\"\"\n",
    "        cdef double total = 0.0\n",
    "        cdef int z, i, j, b, f\n",
    "        cdef double tmp, dot_val\n",
    "        # Use the memoryview for vecs (which is C-contiguous in our case)\n",
    "        cdef double[:, :] vecs = self.vecs_mv\n",
    "        cdef double[:,:,:] W  # will point to each weight tensor\n",
    "\n",
    "\n",
    "\n",
    "        for z in range(self.l):  \n",
    "            W = self.W_mv[z]  \n",
    "            for i in range(self.k):\n",
    "                for j in range(self.rank_tensors[z]):\n",
    "                    tmp = 1.0\n",
    "                    for b in range(self.dim_int[z]):\n",
    "                        dot_val = 0.0\n",
    "                        for f in range(self.num_fields):\n",
    "                            dot_val += W[f, j, b] * vecs[f, i]\n",
    "                        tmp *= dot_val\n",
    "                    total += tmp\n",
    "        return total\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "74986625",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "#define NPY_NO_DEPRECATED_API NPY_1_7_API_VERSION\n",
    "import numpy as np\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "\n",
    "cdef class HOFM3ScoreSimulator:\n",
    "    \"\"\"\n",
    "    Simulator for a 3rd-order HOFM-style score for a single example,\n",
    "    consistent with the original PyTorch implementation:\n",
    "\n",
    "        y = FM_2(x2) + ANOVA_3(x3)\n",
    "\n",
    "    where:\n",
    "      - FM_2 replicates torchfm.layer.FactorizationMachine(reduce_sum=True)\n",
    "      - ANOVA_3 replicates AnovaKernel(order=3, reduce_sum=True)\n",
    "\n",
    "    We simulate the embedding matrices x2 and x3 with random values.\n",
    "    \"\"\"\n",
    "\n",
    "    cdef int num_fields, k\n",
    "    cdef np.float64_t[:, :] vecs2   # embeddings for 2nd-order FM\n",
    "    cdef np.float64_t[:, :] vecs3   # embeddings for 3rd-order ANOVA\n",
    "\n",
    "    def __init__(self, int num_fields, int k):\n",
    "        cdef np.ndarray[np.float64_t, ndim=2] tmp_vecs2\n",
    "        cdef np.ndarray[np.float64_t, ndim=2] tmp_vecs3\n",
    "        self.num_fields = num_fields\n",
    "        self.k = k\n",
    "\n",
    "        # This mirrors: embedding of size (num_fields, embed_dim) per order.\n",
    "        tmp_vecs2 = np.random.normal(size=(num_fields, k)).astype(np.float64)\n",
    "        tmp_vecs3 = np.random.normal(size=(num_fields, k)).astype(np.float64)\n",
    "        self.vecs2 = tmp_vecs2\n",
    "        self.vecs3 = tmp_vecs3\n",
    "\n",
    "    @cython.boundscheck(False)\n",
    "    @cython.wraparound(False)\n",
    "    def score(self):\n",
    "        \"\"\"\n",
    "        Compute:\n",
    "          y = FactorizationMachine(vecs2) + AnovaKernel(order=3)(vecs3)\n",
    "        for a single instance (no batch dimension).\n",
    "        \"\"\"\n",
    "        cdef int i, j, f, t\n",
    "        cdef double ans = 0.0\n",
    "        cdef double val, s1, s2\n",
    "\n",
    "        # ----- 2nd-order FM term (FactorizationMachine) -----\n",
    "        # torch code (for single example) is essentially:\n",
    "        #   square_of_sum = (sum_i x[i])^2\n",
    "        #   sum_of_square = sum_i x[i]^2\n",
    "        #   ix = square_of_sum - sum_of_square\n",
    "        #   fm = 0.5 * sum_f ix[f]\n",
    "        for f in range(self.k):\n",
    "            s1 = 0.0   # sum_i v2[i,f]\n",
    "            s2 = 0.0   # sum_i v2[i,f]^2\n",
    "            for i in range(self.num_fields):\n",
    "                val = self.vecs2[i, f]\n",
    "                s1 += val\n",
    "                s2 += val * val\n",
    "            ans += 0.5 * (s1 * s1 - s2)\n",
    "\n",
    "        # ----- 3rd-order ANOVA term (AnovaKernel(order=3)) -----\n",
    "        #\n",
    "        # PyTorch code (per batch) does:\n",
    "        #   a_prev = ones(batch, F+1, k)\n",
    "        #   for t in range(order):\n",
    "        #       a = zeros(batch, F+1, k)\n",
    "        #       a[:, t+1:, :] += x[:, t:, :] * a_prev[:, t:-1, :]\n",
    "        #       a = cumsum(a, dim=1)\n",
    "        #       a_prev = a\n",
    "        #   out = sum(a_prev[:, -1, :], dim=-1, keepdim=True)\n",
    "        #\n",
    "        # Here we replicate that for a single example (no batch):\n",
    "        #\n",
    "        cdef np.ndarray[np.float64_t, ndim=2] a_prev_np = \\\n",
    "            np.ones((self.num_fields + 1, self.k), dtype=np.float64)\n",
    "        cdef np.ndarray[np.float64_t, ndim=2] a_np = \\\n",
    "            np.zeros((self.num_fields + 1, self.k), dtype=np.float64)\n",
    "\n",
    "        cdef np.float64_t[:, :] a_prev = a_prev_np\n",
    "        cdef np.float64_t[:, :] a = a_np\n",
    "\n",
    "        # x is \"vecs3\" with shape (num_fields, k)\n",
    "        cdef np.float64_t[:, :] x = self.vecs3\n",
    "\n",
    "        for t in range(3):  # order = 3\n",
    "            # a = 0\n",
    "            for j in range(self.num_fields + 1):\n",
    "                for f in range(self.k):\n",
    "                    a[j, f] = 0.0\n",
    "\n",
    "            # a[t+1:, :] += x[t:, :] * a_prev[t:-1, :]\n",
    "            # note: in PyTorch, x[:, t:, :] and a_prev[:, t:-1, :]\n",
    "            # become x[t:] and a_prev[t:-1] here (single example).\n",
    "            for j in range(t + 1, self.num_fields + 1):\n",
    "                # j runs from t+1 to num_fields\n",
    "                # correspond to x index j-1 and a_prev index j-1\n",
    "                for f in range(self.k):\n",
    "                    a[j, f] += x[j - 1, f] * a_prev[j - 1, f]\n",
    "\n",
    "            # a = cumsum(a, dim=1) along the field dimension\n",
    "            for j in range(1, self.num_fields + 1):\n",
    "                for f in range(self.k):\n",
    "                    a[j, f] += a[j - 1, f]\n",
    "\n",
    "            # a_prev = a\n",
    "            for j in range(self.num_fields + 1):\n",
    "                for f in range(self.k):\n",
    "                    a_prev[j, f] = a[j, f]\n",
    "\n",
    "        # reduce_sum=True: sum over embed_dim of a_prev[-1, :]\n",
    "        for f in range(self.k):\n",
    "            ans += a_prev[self.num_fields, f]\n",
    "\n",
    "        return ans"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e5dca435",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "#define NPY_NO_DEPRECATED_API NPY_1_7_API_VERSION\n",
    "import numpy as np\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "\n",
    "cdef class CrossNetworkWithLinearSimulator:\n",
    "    \"\"\"\n",
    "    Simulates a CrossNetwork layer (or layers) followed by a linear layer.\n",
    "    \n",
    "    The simulator holds its input vector as an attribute (self.x0), similar to the original FwFM code.\n",
    "    For an input vector x0 of length `input_dim`, each cross layer performs:\n",
    "         xw = dot(x, w)           (a scalar)\n",
    "         x = x + x0 * xw + b       (elementwise update)\n",
    "    \n",
    "    After processing all cross layers, a linear layer transforms the output vector x into a scalar:\n",
    "         p = dot(x, linear_w) + linear_b\n",
    "         \n",
    "    The score() method computes and returns the scalar output.\n",
    "    \"\"\"\n",
    "    cdef int input_dim, num_layers\n",
    "    cdef list W_mv  # List of weight vectors for each cross layer (each is a NumPy array of shape (input_dim,))\n",
    "    cdef list b_mv  # List of bias vectors for each cross layer (each is a NumPy array of shape (input_dim,))\n",
    "    \n",
    "    # Parameters for the linear layer (from input_dim -> 1)\n",
    "    cdef np.ndarray linear_w  # Weight vector (shape: (input_dim,))\n",
    "    cdef double linear_b      # Bias scalar\n",
    "    \n",
    "    # The input vector is stored as part of the simulator.\n",
    "    cdef np.ndarray x0  # Input vector (shape: (input_dim,))\n",
    "    \n",
    "    def __init__(self, int input_dim, int num_layers):\n",
    "        self.input_dim = input_dim\n",
    "        self.num_layers = num_layers\n",
    "        \n",
    "        # Initialize cross network parameters.\n",
    "        self.W_mv = []\n",
    "        self.b_mv = []\n",
    "        cdef int l\n",
    "        for l in range(num_layers):\n",
    "            # For simulation, we initialize weights and biases as zeros.\n",
    "            # You may choose to initialize with random values if desired.\n",
    "            self.W_mv.append(np.zeros(input_dim, dtype=np.float64))\n",
    "            self.b_mv.append(np.zeros(input_dim, dtype=np.float64))\n",
    "            \n",
    "        # Initialize the linear layer parameters.\n",
    "        self.linear_w = np.zeros(input_dim, dtype=np.float64)\n",
    "        self.linear_b = 1.0\n",
    "        \n",
    "        # Initialize the input vector; this can be updated externally as needed.\n",
    "        self.x0 = np.zeros(input_dim, dtype=np.float64)\n",
    "    \n",
    "    @cython.boundscheck(False)\n",
    "    @cython.wraparound(False)\n",
    "    def score(self):\n",
    "        \"\"\"\n",
    "        Computes the scalar output using the stored input (self.x0).\n",
    "        No parameters are accepted.\n",
    "        \"\"\"\n",
    "        cdef int i, l, n = self.input_dim\n",
    "        cdef double xw, p = 0.0\n",
    "        \n",
    "        # Copy the stored input vector (x0) into x. This vector will be updated.\n",
    "        cdef np.ndarray[np.float64_t, ndim=1] x_arr = self.x0.copy()\n",
    "        cdef double[:] x = x_arr\n",
    "        \n",
    "        # Create a memoryview for the original input.\n",
    "        cdef double[:] x0_mv = self.x0\n",
    "        \n",
    "        # Declare temporary variables for layer weights and biases outside the loop.\n",
    "        cdef np.ndarray[np.float64_t, ndim=1] w_arr, b_arr\n",
    "        cdef double[:] w, b\n",
    "        \n",
    "        # Loop over cross layers.\n",
    "        for l in range(self.num_layers):\n",
    "            # Assign the current layer's weight and bias arrays to the pre-declared variables.\n",
    "            w_arr = self.W_mv[l]\n",
    "            b_arr = self.b_mv[l]\n",
    "            w = w_arr  # Create a memoryview for weights.\n",
    "            b = b_arr  # Create a memoryview for biases.\n",
    "            \n",
    "            # Compute the dot product between x and w.\n",
    "            xw = 0.0\n",
    "            for i in range(n):\n",
    "                xw += x[i] * w[i]\n",
    "            \n",
    "            # Update x elementwise: x = x + x0 * xw + b.\n",
    "            for i in range(n):\n",
    "                x[i] = x[i] + x0_mv[i] * xw + b[i]\n",
    "                \n",
    "        # Apply the linear layer: compute p = dot(x, linear_w) + linear_b.\n",
    "        cdef np.ndarray[np.float64_t, ndim=1] lw_arr = self.linear_w\n",
    "        cdef double[:] lw = lw_arr\n",
    "        for i in range(n):\n",
    "            p += x[i] * lw[i]\n",
    "        p += self.linear_b\n",
    "        \n",
    "        return p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a5c7147c",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%cython\n",
    "#define NPY_NO_DEPRECATED_API NPY_1_7_API_VERSION\n",
    "import numpy as np\n",
    "cimport numpy as np\n",
    "cimport cython\n",
    "from libc.math cimport exp\n",
    "\n",
    "cdef double relu(double x):\n",
    "    return x if x > 0 else 0.0\n",
    "\n",
    "cdef class AFMScoreSimulator:\n",
    "    cdef int num_fields, embed_dim, attn_size\n",
    "    cdef np.float64_t[:, :, :] x                      # shape: (1, num_fields, embed_dim)\n",
    "    cdef np.float64_t[:, :] attention_weights         # shape: (embed_dim, attn_size)\n",
    "    cdef np.float64_t[:, :] projection_weights        # shape: (attn_size, 1)\n",
    "    cdef np.float64_t[:] fc_weights                   # shape: (embed_dim,)\n",
    "\n",
    "    def __init__(self, int num_fields, int embed_dim, int attn_size):\n",
    "        self.num_fields = num_fields\n",
    "        self.embed_dim = embed_dim\n",
    "        self.attn_size = attn_size\n",
    "\n",
    "        self.x = np.random.normal(size=(1, num_fields, embed_dim)).astype(np.float64)\n",
    "        self.attention_weights = np.random.normal(size=(embed_dim, attn_size)).astype(np.float64)\n",
    "        self.projection_weights = np.random.normal(size=(attn_size, 1)).astype(np.float64)\n",
    "        self.fc_weights = np.random.normal(size=(embed_dim,)).astype(np.float64)\n",
    "\n",
    "    @cython.boundscheck(False)\n",
    "    @cython.wraparound(False)\n",
    "    def score(self):\n",
    "        cdef int i, j, k, h, idx\n",
    "        cdef int pair_count = (self.num_fields * (self.num_fields - 1)) // 2\n",
    "        cdef np.float64_t[:, :] inner_product = np.zeros((pair_count, self.embed_dim))\n",
    "        cdef np.float64_t[:, :] attn_hidden = np.zeros((pair_count, self.attn_size))\n",
    "        cdef np.float64_t[:] attn_raw = np.zeros(pair_count)\n",
    "        cdef np.float64_t[:] attn_score = np.zeros(pair_count)\n",
    "        cdef np.float64_t[:] attn_output = np.zeros(self.embed_dim)\n",
    "        cdef double val, sum_exp = 0.0\n",
    "\n",
    "        # Step 1: pairwise elementwise products\n",
    "        idx = 0\n",
    "        for i in range(self.num_fields - 1):\n",
    "            for j in range(i + 1, self.num_fields):\n",
    "                for k in range(self.embed_dim):\n",
    "                    inner_product[idx, k] = self.x[0, i, k] * self.x[0, j, k]\n",
    "                idx += 1\n",
    "\n",
    "        # Step 2: attention hidden layer (ReLU(attention(inner_product)))\n",
    "        for idx in range(pair_count):\n",
    "            for h in range(self.attn_size):\n",
    "                val = 0.0\n",
    "                for k in range(self.embed_dim):\n",
    "                    val += inner_product[idx, k] * self.attention_weights[k, h]\n",
    "                attn_hidden[idx, h] = relu(val)\n",
    "\n",
    "        # Step 3: projection to scalar per interaction\n",
    "        for idx in range(pair_count):\n",
    "            val = 0.0\n",
    "            for h in range(self.attn_size):\n",
    "                val += attn_hidden[idx, h] * self.projection_weights[h, 0]\n",
    "            attn_raw[idx] = val\n",
    "\n",
    "        # Step 4: softmax over interactions\n",
    "        for idx in range(pair_count):\n",
    "            attn_score[idx] = exp(attn_raw[idx])\n",
    "            sum_exp += attn_score[idx]\n",
    "        for idx in range(pair_count):\n",
    "            attn_score[idx] /= sum_exp\n",
    "\n",
    "        # Step 5: weighted sum of inner products\n",
    "        for idx in range(pair_count):\n",
    "            for k in range(self.embed_dim):\n",
    "                attn_output[k] += attn_score[idx] * inner_product[idx, k]\n",
    "\n",
    "        # Step 6: final projection\n",
    "        val = 0.0\n",
    "        for k in range(self.embed_dim):\n",
    "            val += attn_output[k] * self.fc_weights[k]\n",
    "        return val\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cb71307e177dbeaa",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-24T19:11:44.615930Z",
     "start_time": "2024-03-24T19:11:44.607531Z"
    },
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "results = []\n",
    "score_count = 100000\n",
    "experiment_repeat = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ea288325-6136-46bd-8c2f-6cb9997d25e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "class Benchmark:\n",
    "    def __init__(self, results, model, ranks, dim_int, count):\n",
    "        self.results = results\n",
    "        self.model = model\n",
    "        self.ranks = ranks\n",
    "        self.dim_int =  dim_int\n",
    "        self.count = count\n",
    "    \n",
    "    # enter the context manager\n",
    "    def __enter__(self):\n",
    "        self.time_start = time.perf_counter()\n",
    "        return self\n",
    "\n",
    "    def __exit__(self, type, value, traceback):\n",
    "        duration = time.perf_counter() - self.time_start\n",
    "\n",
    "        result = {\n",
    "            'Model': self.model,\n",
    "            'Rank': self.ranks,\n",
    "            'Interactions' : self.dim_int,\n",
    "            'Scoring time (ms)': 1000 * duration / self.count\n",
    "        }\n",
    "        self.results.append(result)        \n",
    "        return self"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b2a2516271b9bd1",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-24T19:14:40.552398Z",
     "start_time": "2024-03-24T19:11:44.613360Z"
    },
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "# compute low rank timings\n",
    "for order_interactions in [[2],[2,3],[2,3,4]]:\n",
    "    for rank in [1,2,4]:\n",
    "        x = dt.now().isoformat()\n",
    "        print(f'Current ISO time: {x}, rank = {rank}', 'order interactions = {order_interactions}')\n",
    "        for i in range(experiment_repeat):\n",
    "            tensorfm_sim = TensorFMSimulator(num_fields=100, k=8, rank_tensors = [rank]*len(order_interactions), dim_int = order_interactions )\n",
    "            with Benchmark(results, 'TensorFM', [rank]*len(order_interactions), order_interactions, score_count) as benchmark:\n",
    "                for j in range(score_count):\n",
    "                    tensorfm_sim.score()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1bdf826c-812d-4923-95ae-0d9dd6c03729",
   "metadata": {},
   "outputs": [],
   "source": [
    "# compute FwFM timings\n",
    "x = dt.now().isoformat()\n",
    "print(f'Current ISO time: {x}')\n",
    "for i in range(experiment_repeat):\n",
    "    fwfm_sim = FwFMScoreSimulator(num_fields=100, k=8)\n",
    "    with Benchmark(results, 'FwFM', None, None, score_count) as benchmark:\n",
    "        for j in range(score_count):\n",
    "            x = fwfm_sim.score()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "59de8b7a",
   "metadata": {},
   "outputs": [],
   "source": [
    "x = dt.now().isoformat()\n",
    "print(f'Current ISO time: {x}')\n",
    "for i in range(experiment_repeat):\n",
    "    cn_sim = CrossNetworkWithLinearSimulator(input_dim=100*8,num_layers=3)\n",
    "    with Benchmark(results, 'CN', None, None, score_count) as benchmark:\n",
    "        for j in range(score_count):\n",
    "            x = cn_sim.score()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3cbc31bc",
   "metadata": {},
   "outputs": [],
   "source": [
    "x = dt.now().isoformat()\n",
    "print(f'Current ISO time: {x}')\n",
    "for i in range(experiment_repeat):\n",
    "    afm_sim = AFMScoreSimulator(num_fields=100,embed_dim=8,attn_size=8)\n",
    "    with Benchmark(results, 'AFM', None, None, score_count) as benchmark:\n",
    "        for j in range(score_count):\n",
    "            x = afm_sim.score()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "be131164",
   "metadata": {},
   "outputs": [],
   "source": [
    "x = dt.now().isoformat()\n",
    "print(f'Current ISO time: {x}')\n",
    "for i in range(experiment_repeat):\n",
    "    sim_hofm = HOFM3ScoreSimulator(num_fields=100,k=8)\n",
    "    with Benchmark(results, 'HOFM', None, None, score_count) as benchmark:\n",
    "        for j in range(score_count):\n",
    "            x = sim_hofm.score()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "95b88ffa020dd097",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-03-24T19:24:37.517037Z",
     "start_time": "2024-03-24T19:24:37.495536Z"
    },
    "collapsed": false,
    "jupyter": {
     "outputs_hidden": false
    }
   },
   "outputs": [],
   "source": [
    "results = pd.DataFrame.from_records(results)\n",
    "results"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "tensorfm",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/pytorch-tensorfm/notebooks/random_binary_function.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "dc5f92d8-3da5-44f8-a3d3-36c0eadf3068",
   "metadata": {},
   "outputs": [],
   "source": [
    "import random\n",
    "import pandas as pd\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c6f7ea6f-5bf2-40be-930e-d445748d3978",
   "metadata": {},
   "outputs": [],
   "source": [
    "num_rows = 1000000\n",
    "num_features = 10\n",
    "number_of_columns = 100\n",
    "col_names = [\"i1\", \"i2\", \"i3\", \"i4\"] + [f\"i{n}\" for n in range(5,number_of_columns+1)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "0c04a4ae-1d2d-42c7-860f-bc54886ab1e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# train, test, validation rel. sizes and indices inside the single common dataframe\n",
    "train_size = 0.8\n",
    "test_size = 0.1\n",
    "validation_size = 0.1\n",
    "\n",
    "train_st = 0\n",
    "train_end = int(train_size * num_rows)\n",
    "test_st = (num_rows-int(test_size * num_rows))\n",
    "test_end = num_rows\n",
    "validation_st = (num_rows-int((validation_size + test_size) * num_rows))\n",
    "validation_end = test_st"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "e59a2b46-15b0-4867-9e00-52f91e708bd9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Initialize the hashtable - represents random function: 3-tuple -> binary\n",
    "hashtable = {}\n",
    "\n",
    "# Generate keys and assign random binary values\n",
    "for i1 in range(num_features):\n",
    "    for i2 in range(num_features, 2 * num_features):\n",
    "        for i3 in range(2 * num_features, 3 * num_features):\n",
    "            for i4 in range(3 * num_features, 4 * num_features):\n",
    "                hashtable[(i1, i2, i3, i4)] = random.randint(0, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "116c542e-c1d1-42a5-974c-78bd828ba848",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   i1  i2  i3  i4  i5  i6  i7  i8  i9  i10  ...  i92  i93  i94  i95  i96  i97  \\\n",
      "0   2  14  24  35  46  59  67  78  89   92  ...  914  927  937  949  950  966   \n",
      "1   1  18  28  37  47  52  64  71  83   92  ...  913  924  931  946  953  965   \n",
      "2   2  13  21  34  41  54  69  78  82   94  ...  910  922  931  948  959  960   \n",
      "3   7  10  22  32  48  54  62  79  86   90  ...  912  924  930  940  956  965   \n",
      "4   8  12  27  33  43  57  61  78  86   97  ...  919  927  939  942  952  969   \n",
      "\n",
      "   i98  i99  i100  label  \n",
      "0  974  987   991      1  \n",
      "1  971  984   991      0  \n",
      "2  976  981   995      1  \n",
      "3  979  985   991      0  \n",
      "4  974  982   997      1  \n",
      "\n",
      "[5 rows x 101 columns]\n"
     ]
    }
   ],
   "source": [
    "num_indices = number_of_columns\n",
    "\n",
    "data = {}\n",
    "for idx in range(num_indices):\n",
    "    key = f'i{idx + 1}'  # i1, i2, i3, ..., i100\n",
    "    data[key] = [random.randint(idx * num_features, (idx + 1) * num_features - 1) \n",
    "                 for _ in range(num_rows)]\n",
    "\n",
    "# Create DataFrame\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "# Add 'label' column based on hashtable\n",
    "df['label'] = df.apply(lambda row: hashtable[(row['i1'], row['i2'], row['i3'], row['i4'])], axis=1)\n",
    "\n",
    "print(df.head())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fc5f51e9-7c26-4d72-8e7e-7b10e7b5268a",
   "metadata": {},
   "source": [
    "# Sanity - verify that logistic regression's log-loss is between the naive and the optimal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "1d180371-57f4-4e7b-bcb0-a29168886cdf",
   "metadata": {},
   "outputs": [],
   "source": [
    "from sklearn.linear_model import LogisticRegressionCV\n",
    "from sklearn.preprocessing import OneHotEncoder\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.pipeline import make_pipeline\n",
    "from sklearn.compose import make_column_transformer\n",
    "from sklearn.metrics import log_loss\n",
    "from sklearn.metrics import roc_auc_score"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "6155ae20-8ee8-42f9-80ef-f74b3397ef6b",
   "metadata": {},
   "outputs": [],
   "source": [
    "pipeline = make_pipeline(\n",
    "    make_column_transformer(\n",
    "        (OneHotEncoder(), col_names),\n",
    "        remainder=\"passthrough\"\n",
    "    ),\n",
    "    LogisticRegressionCV()\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "1be27221-244c-440b-8594-c3f32c7fb0bc",
   "metadata": {},
   "outputs": [],
   "source": [
    "train, test = train_test_split(df, train_size=0.8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "3cd3efcc-6057-4ad1-af59-f15458ff67c5",
   "metadata": {},
   "outputs": [],
   "source": [
    "pipeline = pipeline.fit(train.drop(columns=[\"label\"]), train[\"label\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "6fb9cb8b-bc28-4559-8a0a-5ded73c1a643",
   "metadata": {},
   "outputs": [],
   "source": [
    "prediction = pipeline.predict_proba(test.drop(columns=[\"label\"]))[:, 1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "64015ac7-10a8-4f9f-95a7-20b8a4f06715",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6912283063829319"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "log_loss(test[\"label\"], prediction)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "e68ec041-3d21-4b11-9ee5-a1a47a5862c8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.5344221127393676"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "roc_auc_score(test[\"label\"], prediction)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "076fcea1-dcb9-40a8-be18-0cda933cb2b7",
   "metadata": {},
   "outputs": [],
   "source": [
    "#####################################"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "040a48ef-219a-434f-8b44-1ec9b0cdf2cd",
   "metadata": {},
   "source": [
    "# Save the Dataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "b62b0efd-4a67-4f3e-82d4-f264fde4f393",
   "metadata": {},
   "outputs": [],
   "source": [
    "user = os.getenv(\"USER\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "4c288140-4a3a-4b17-b01b-e3153a776bca",
   "metadata": {},
   "outputs": [],
   "source": [
    "path=f\"/home/{user}/persistent_drive/pytorch-tensorfm/data/test-datasets/random_binary_function_4_100_cols\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "0d2edc44-7edd-483e-abbe-e6bc8b7fe1d5",
   "metadata": {},
   "outputs": [],
   "source": [
    "df[train_st:train_end].to_csv(f\"{path}/train.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "595ef21e-1f2d-4a60-9ef5-5953729b8570",
   "metadata": {},
   "outputs": [],
   "source": [
    "df[test_st:test_end].to_csv(f\"{path}/test.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "3f34ed35-bea6-4485-adc2-f45ed45e6655",
   "metadata": {},
   "outputs": [],
   "source": [
    "df[validation_st:validation_end].to_csv(f\"{path}/validation.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8e568483-f70c-420d-86f6-a3c4c39503af",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/pytorch-tensorfm/notebooks/synthetic_interactions_trees.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "id": "32PqEbLlapqO"
   },
   "outputs": [],
   "source": [
    "from dataclasses import dataclass\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import pprint\n",
    "import scipy\n",
    "from random import Random\n",
    "from sklearn.ensemble import HistGradientBoostingClassifier\n",
    "from sklearn.linear_model import LogisticRegressionCV\n",
    "from sklearn.metrics import roc_auc_score, RocCurveDisplay\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.preprocessing import OneHotEncoder\n",
    "from sklearn.pipeline import make_pipeline\n",
    "from typing import Any, Optional, Set, List, Union"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "orShyrvMg1X5"
   },
   "source": [
    "# Decision tree class"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {
    "id": "386QCetlgviO"
   },
   "outputs": [],
   "source": [
    "class DecisionTreeNode:\n",
    "    \"\"\"\n",
    "    A node in a manually built decision tree for categorical features.\n",
    "\n",
    "    Each node is either:\n",
    "    - A leaf node with a value\n",
    "    - An internal node with a feature name and a set of values for the left subtree\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self,\n",
    "                 value: Optional[Any] = None,\n",
    "                 feature: Optional[str] = None,\n",
    "                 left_values: Optional[Set[Any]] = None,\n",
    "                 left_child: Optional['DecisionTreeNode'] = None,\n",
    "                 right_child: Optional['DecisionTreeNode'] = None):\n",
    "        \"\"\"\n",
    "        Initialize a decision tree node.\n",
    "\n",
    "        Parameters:\n",
    "        -----------\n",
    "        value : Any, optional\n",
    "            The value for a leaf node. If provided, this node is a leaf.\n",
    "        feature : str, optional\n",
    "            The feature name for an internal node.\n",
    "        left_values : Set[Any], optional\n",
    "            The set of values that lead to the left subtree.\n",
    "            Values not in this set lead to the right subtree.\n",
    "        left_child : DecisionTreeNode, optional\n",
    "            The left child node.\n",
    "        right_child : DecisionTreeNode, optional\n",
    "            The right child node.\n",
    "        \"\"\"\n",
    "        self.is_leaf = value is not None\n",
    "\n",
    "        if self.is_leaf:\n",
    "            self.value = value\n",
    "            self.feature = None\n",
    "            self.left_values = None\n",
    "            self.left_child = None\n",
    "            self.right_child = None\n",
    "        else:\n",
    "            if feature is None or left_values is None:\n",
    "                raise ValueError(\"Internal nodes must have a feature and left_values set\")\n",
    "            if left_child is None or right_child is None:\n",
    "                raise ValueError(\"Internal nodes must have both left and right children\")\n",
    "\n",
    "            self.value = None\n",
    "            self.feature = feature\n",
    "            self.left_values = left_values\n",
    "            self.left_child = left_child\n",
    "            self.right_child = right_child\n",
    "\n",
    "    def decide(self, df: pd.DataFrame) -> np.ndarray:\n",
    "        \"\"\"\n",
    "        Make decisions for a dataframe of values.\n",
    "\n",
    "        Parameters:\n",
    "        -----------\n",
    "        df : pd.DataFrame\n",
    "            The dataframe containing feature values for prediction.\n",
    "\n",
    "        Returns:\n",
    "        --------\n",
    "        np.ndarray\n",
    "            Array of decisions corresponding to each row in the dataframe.\n",
    "        \"\"\"\n",
    "        if self.is_leaf:\n",
    "            # Return the leaf value for all rows\n",
    "            return np.full(len(df), self.value)\n",
    "\n",
    "        # For internal nodes, split the data based on feature values\n",
    "        decisions = np.empty(len(df), dtype=object)\n",
    "\n",
    "        # Check if feature exists in dataframe\n",
    "        if self.feature not in df.columns:\n",
    "            raise ValueError(f\"Feature '{self.feature}' not found in dataframe\")\n",
    "\n",
    "        # Create masks for left and right subtrees\n",
    "        left_mask = df[self.feature].isin(self.left_values)\n",
    "        right_mask = ~left_mask\n",
    "\n",
    "        # Recursively get decisions from children\n",
    "        if left_mask.any():\n",
    "            left_decisions = self.left_child.decide(df[left_mask])\n",
    "            decisions[left_mask] = left_decisions\n",
    "\n",
    "        if right_mask.any():\n",
    "            right_decisions = self.right_child.decide(df[right_mask])\n",
    "            decisions[right_mask] = right_decisions\n",
    "\n",
    "        return decisions\n",
    "\n",
    "    def __repr__(self):\n",
    "        \"\"\"String representation of the node.\"\"\"\n",
    "        if self.is_leaf:\n",
    "            return f\"Leaf(value={self.value})\"\n",
    "        else:\n",
    "            return f\"Node(feature='{self.feature}', left_values={self.left_values})\"\n",
    "\n",
    "    def print_tree(self, prefix: str = \"\", is_tail: bool = True):\n",
    "        \"\"\"Print the tree structure for visualization.\"\"\"\n",
    "        if self.is_leaf:\n",
    "            print(prefix + (\"└── \" if is_tail else \"├── \") + f\"Leaf: {self.value}\")\n",
    "        else:\n",
    "            print(prefix + (\"└── \" if is_tail else \"├── \") + f\"{self.feature} in {self.left_values}?\")\n",
    "\n",
    "            # Add the extension for the subtree\n",
    "            extension = \"    \" if is_tail else \"│   \"\n",
    "\n",
    "            # Print left subtree (Yes branch)\n",
    "            print(prefix + extension + \"├── Yes:\")\n",
    "            self.left_child.print_tree(prefix + extension + \"│   \", False)\n",
    "\n",
    "            # Print right subtree (No branch)\n",
    "            print(prefix + extension + \"└── No:\")\n",
    "            self.right_child.print_tree(prefix + extension + \"    \", True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "id": "paAxOsv_g4Tj"
   },
   "outputs": [],
   "source": [
    "# Leaf nodes\n",
    "play = DecisionTreeNode(value=1)\n",
    "dont_play = DecisionTreeNode(value=0)\n",
    "\n",
    "# Build tree bottom-up\n",
    "# If Wind is Weak -> Play, else Don't Play\n",
    "wind_node = DecisionTreeNode(\n",
    "    feature=\"Wind\",\n",
    "    left_values={\"Weak\"},\n",
    "    left_child=play,\n",
    "    right_child=dont_play\n",
    ")\n",
    "\n",
    "# If Humidity is Normal -> Play, else check Wind\n",
    "humidity_node = DecisionTreeNode(\n",
    "    feature=\"Humidity\",\n",
    "    left_values={\"Normal\", \"Low\"},\n",
    "    left_child=play,\n",
    "    right_child=wind_node\n",
    ")\n",
    "\n",
    "# Root: If Outlook is Sunny, check Humidity; if Overcast -> Play; if Rainy -> Don't Play\n",
    "root = DecisionTreeNode(\n",
    "    feature=\"Outlook\",\n",
    "    left_values={\"Sunny\"},\n",
    "    left_child=humidity_node,\n",
    "    right_child=DecisionTreeNode(\n",
    "        feature=\"Outlook\",\n",
    "        left_values={\"Overcast\"},\n",
    "        left_child=play,\n",
    "        right_child=dont_play\n",
    "    )\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "DTOkyaCshAIv",
    "outputId": "bbf9a4b7-41d2-43a7-8dd8-76a66e7b5e40"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "└── Outlook in {'Sunny'}?\n",
      "    ├── Yes:\n",
      "    │   ├── Humidity in {'Normal', 'Low'}?\n",
      "    │   │   ├── Yes:\n",
      "    │   │   │   ├── Leaf: 1\n",
      "    │   │   └── No:\n",
      "    │   │       └── Wind in {'Weak'}?\n",
      "    │   │           ├── Yes:\n",
      "    │   │           │   ├── Leaf: 1\n",
      "    │   │           └── No:\n",
      "    │   │               └── Leaf: 0\n",
      "    └── No:\n",
      "        └── Outlook in {'Overcast'}?\n",
      "            ├── Yes:\n",
      "            │   ├── Leaf: 1\n",
      "            └── No:\n",
      "                └── Leaf: 0\n"
     ]
    }
   ],
   "source": [
    "root.print_tree()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 206
    },
    "id": "y_HnNrclhINV",
    "outputId": "476edb76-8f0c-4193-d104-b1ac18fb9bff"
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Outlook</th>\n",
       "      <th>Humidity</th>\n",
       "      <th>Wind</th>\n",
       "      <th>Prediction</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Sunny</td>\n",
       "      <td>High</td>\n",
       "      <td>Weak</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Overcast</td>\n",
       "      <td>Low</td>\n",
       "      <td>Strong</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Rainy</td>\n",
       "      <td>High</td>\n",
       "      <td>Weak</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Sunny</td>\n",
       "      <td>Normal</td>\n",
       "      <td>Strong</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Sunny</td>\n",
       "      <td>High</td>\n",
       "      <td>Strong</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Outlook Humidity    Wind Prediction\n",
       "0     Sunny     High    Weak          1\n",
       "1  Overcast      Low  Strong          1\n",
       "2     Rainy     High    Weak          0\n",
       "3     Sunny   Normal  Strong          1\n",
       "4     Sunny     High  Strong          0"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Create test data\n",
    "test_data = pd.DataFrame({\n",
    "    'Outlook': ['Sunny', 'Overcast', 'Rainy', 'Sunny', 'Sunny'],\n",
    "    'Humidity': ['High', 'Low', 'High', 'Normal', 'High'],\n",
    "    'Wind': ['Weak', 'Strong', 'Weak', 'Strong', 'Strong']\n",
    "})\n",
    "\n",
    "# Make predictions\n",
    "predictions = root.decide(test_data)\n",
    "\n",
    "# Add predictions to dataframe\n",
    "test_data['Prediction'] = predictions\n",
    "test_data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "ZLXnFGiAiYJh"
   },
   "source": [
    "# Dataset simulation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "M-Jj5qYbl56_"
   },
   "source": [
    "## Feature generation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {
    "id": "6Q7gp0PljLFx"
   },
   "outputs": [],
   "source": [
    "@dataclass\n",
    "class DatasetConfig:\n",
    "    num_fields: int = 8\n",
    "    num_rows: int = 100000\n",
    "    mean_num_features: int = 20\n",
    "    nonzero_pct: float = 0.8\n",
    "    random_seed: int = 42"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {
    "id": "IiAhZGB-h9v8"
   },
   "outputs": [],
   "source": [
    "class DatasetGenerator:\n",
    "    def __init__(self, config: Union[DatasetConfig, None] = None):\n",
    "        config = config or DatasetConfig()\n",
    "        self.config = config\n",
    "        self.rng = np.random.default_rng(42)\n",
    "\n",
    "    def generate_dataset(self) -> pd.DataFrame:\n",
    "        num_features = self._generate_num_features()\n",
    "        feature_sets = [set(range(n)) for n in num_features]\n",
    "\n",
    "        columns = self._generate_columns(num_features)\n",
    "        df = pd.DataFrame(columns).transpose()\n",
    "\n",
    "        return df, feature_sets\n",
    "\n",
    "    def _generate_num_features(self) -> list[int]:\n",
    "        mean_num_features = self.config.mean_num_features\n",
    "        num_fields = self.config.num_fields\n",
    "        return [\n",
    "           1 + self.rng.geometric(1. / mean_num_features) for _ in range(num_fields)\n",
    "        ]\n",
    "\n",
    "    def _generate_columns(self, num_features: list[int]) -> list[dict[str, Any]]:\n",
    "        nonzero_pct = self.config.nonzero_pct\n",
    "        num_rows = self.config.num_rows\n",
    "        rng = self.rng\n",
    "\n",
    "        cols = []\n",
    "        for n in num_features:\n",
    "            features = rng.binomial(1, nonzero_pct, size=num_rows)\n",
    "            if n > 2:\n",
    "                half = n // 2\n",
    "                rest = n - half\n",
    "                features *= rng.integers(0, half, size=num_rows) + rng.integers(1, rest + 1, size=num_rows)\n",
    "            cols.append(features.astype(np.int32))\n",
    "\n",
    "        return cols"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {
    "id": "1ODgJORgi1ob"
   },
   "outputs": [],
   "source": [
    "gen = DatasetGenerator(DatasetConfig(num_fields=4, num_rows=20))\n",
    "df, feature_sets = gen.generate_dataset()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "KgxHEKwYmCXq",
    "outputId": "98b0bb4d-fa56-4936-d081-c2a99719b4ae"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[{0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,\n",
      "  22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40,\n",
      "  41, 42, 43, 44, 45, 46, 47},\n",
      " {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,\n",
      "  22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40,\n",
      "  41, 42, 43, 44, 45, 46},\n",
      " {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,\n",
      "  22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40,\n",
      "  41, 42, 43, 44, 45, 46, 47},\n",
      " {0, 1, 2, 3, 4, 5, 6}]\n"
     ]
    }
   ],
   "source": [
    "pprint.pp(feature_sets, compact=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 676
    },
    "id": "ua3dC7Yzi44I",
    "outputId": "13a5d5bd-bb8c-461a-8289-8a088183347f"
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>18</td>\n",
       "      <td>0</td>\n",
       "      <td>20</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>23</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>38</td>\n",
       "      <td>34</td>\n",
       "      <td>18</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>9</td>\n",
       "      <td>19</td>\n",
       "      <td>38</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>20</td>\n",
       "      <td>25</td>\n",
       "      <td>19</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>15</td>\n",
       "      <td>20</td>\n",
       "      <td>29</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>28</td>\n",
       "      <td>29</td>\n",
       "      <td>29</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0</td>\n",
       "      <td>22</td>\n",
       "      <td>24</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>21</td>\n",
       "      <td>17</td>\n",
       "      <td>17</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0</td>\n",
       "      <td>14</td>\n",
       "      <td>13</td>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>31</td>\n",
       "      <td>20</td>\n",
       "      <td>18</td>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>33</td>\n",
       "      <td>29</td>\n",
       "      <td>37</td>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>45</td>\n",
       "      <td>46</td>\n",
       "      <td>7</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>28</td>\n",
       "      <td>20</td>\n",
       "      <td>25</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>0</td>\n",
       "      <td>16</td>\n",
       "      <td>19</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>43</td>\n",
       "      <td>19</td>\n",
       "      <td>0</td>\n",
       "      <td>6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>25</td>\n",
       "      <td>33</td>\n",
       "      <td>0</td>\n",
       "      <td>5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>24</td>\n",
       "      <td>39</td>\n",
       "      <td>10</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>0</td>\n",
       "      <td>8</td>\n",
       "      <td>38</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>0</td>\n",
       "      <td>10</td>\n",
       "      <td>0</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     0   1   2  3\n",
       "0   18   0  20  3\n",
       "1    0   0  23  2\n",
       "2   38  34  18  5\n",
       "3    9  19  38  3\n",
       "4   20  25  19  3\n",
       "5   15  20  29  2\n",
       "6   28  29  29  2\n",
       "7    0  22  24  0\n",
       "8   21  17  17  5\n",
       "9    0  14  13  4\n",
       "10  31  20  18  4\n",
       "11  33  29  37  4\n",
       "12  45  46   7  0\n",
       "13  28  20  25  3\n",
       "14   0  16  19  3\n",
       "15  43  19   0  6\n",
       "16  25  33   0  5\n",
       "17  24  39  10  1\n",
       "18   0   8  38  0\n",
       "19   0  10   0  2"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "gv2_s94xmeHL"
   },
   "source": [
    "## Outcome simulation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "b2WZh2yvq2ZU"
   },
   "source": [
    "## Random tree generation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {
    "id": "yxwUtIdvi7Os"
   },
   "outputs": [],
   "source": [
    "class RandomTreeGenerator:\n",
    "    \"\"\"\n",
    "    A generator for creating random decision trees with categorical features.\n",
    "\n",
    "    This class creates random decision trees where each internal node splits on\n",
    "    a randomly selected feature with a random subset of values going to the left\n",
    "    branch. Each split in the tree is equivalent to applying Bayes rule in the\n",
    "    Beta-Bernoulli model, assuming a certain number of events happened, and a\n",
    "    random fraction of them were positive.\n",
    "    \"\"\"\n",
    "    def __init__(self, feature_sets: Set[List[Any]], /,\n",
    "                 min_depth: int = 2,\n",
    "                 max_depth: int = 4,\n",
    "                 random_seed: int = 42):\n",
    "        \"\"\"\n",
    "        Initialize the random tree generator.\n",
    "\n",
    "        Parameters\n",
    "        ----------\n",
    "        feature_sets : list[list[Any]]\n",
    "            A list of feature value sets. Each list represents the possible values\n",
    "            for a categorical feature. Features are referenced by their index in this list.\n",
    "            Example: [['sunny', 'rainy', 'cloudy'], ['hot', 'cold'], ['high', 'low']]\n",
    "            represents 3 features with their respective possible values.\n",
    "        max_depth, min_depth : int, optional\n",
    "            The maximum and minimum depth of generated trees. Actual depth will be randomly\n",
    "            chosen between min_depth and max_depth inclusive. Defaults are 2 and 4.\n",
    "        beta_events : float, optional\n",
    "            The number of events in the Beta-Bernoulli model in each split.\n",
    "            Default is 3.\n",
    "        random_seed : int, optional\n",
    "            Seed for the random number generator to ensure reproducibility.\n",
    "            Default is 42.\n",
    "        \"\"\"\n",
    "        self.feature_sets = feature_sets\n",
    "        self.min_depth = min_depth\n",
    "        self.max_depth = max_depth\n",
    "        self.rng = Random(random_seed)\n",
    "\n",
    "    def random_tree(self) -> DecisionTreeNode:\n",
    "        \"\"\"\n",
    "        Generate a random decision tree.\n",
    "\n",
    "        Creates a decision tree with random structure where:\n",
    "        - Tree depth is randomly chosen between 1 and max_depth\n",
    "        - Internal nodes split on random features with random value subsets\n",
    "        - Leaf nodes contain binary values (0 or 1) based on p_pos probability\n",
    "\n",
    "        Returns\n",
    "        -------\n",
    "        DecisionTreeNode\n",
    "            The root node of the randomly generated decision tree.\n",
    "\n",
    "        Examples\n",
    "        --------\n",
    "        >>> feature_sets = [['A', 'B', 'C'], ['X', 'Y'], ['1', '2', '3']]\n",
    "        >>> generator = RandomTreeGenerator(feature_sets, max_depth=2, p_pos=0.5)\n",
    "        >>> tree = generator.random_tree()\n",
    "        >>> tree.print_tree()  # Will show a random tree structure\n",
    "\n",
    "        Notes\n",
    "        -----\n",
    "        Each call to this method generates a new random tree, even with the same\n",
    "        generator instance. The randomness is controlled by the initial seed and\n",
    "        the sequence of random operations.\n",
    "        \"\"\"\n",
    "        depth = self.rng.randint(self.min_depth, self.max_depth)\n",
    "        all_fields = set(range(len(self.feature_sets)))\n",
    "        return self._random_tree_rec(depth, all_fields, 0, 1)\n",
    "\n",
    "    def _random_tree_rec(self, depth, unused_fields, low, high):\n",
    "        if depth == 0:\n",
    "            prob = self.rng.uniform(low, high)\n",
    "            return DecisionTreeNode(prob)\n",
    "\n",
    "\n",
    "        field = self.rng.choice(list(unused_fields))\n",
    "        features = self.feature_sets[field]\n",
    "\n",
    "        left_set_size = self.rng.randint(1, len(features))\n",
    "        left_set = self.rng.sample(list(features), k=left_set_size)\n",
    "        split_at = self.rng.uniform(low, high)\n",
    "\n",
    "        def expand_range(l, u, by=1.25):\n",
    "            half_size = (u - l) / 2\n",
    "            mid = (u + l) / 2\n",
    "            l = max(mid - half_size * by, 0)\n",
    "            u = min(mid + half_size * by, 1)\n",
    "            return l, u\n",
    "\n",
    "        return DecisionTreeNode(\n",
    "            feature=field,\n",
    "            left_values=left_set,\n",
    "            left_child=self._random_tree_rec(\n",
    "                depth - 1,\n",
    "                unused_fields - {field},\n",
    "                *expand_range(low, split_at)\n",
    "            ),\n",
    "            right_child=self._random_tree_rec(\n",
    "                depth - 1,\n",
    "                unused_fields - {field},\n",
    "                *expand_range(split_at, high)\n",
    "            )\n",
    "        )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {
    "id": "De0nBoSJoHjX"
   },
   "outputs": [],
   "source": [
    "rtg = RandomTreeGenerator(feature_sets, max_depth=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "07TkAGxNp4LH",
    "outputId": "0bf88261-95ab-433b-c4a5-368760c41cad"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "└── 0 in [47, 17]?\n",
      "    ├── Yes:\n",
      "    │   ├── 1 in [43, 34, 5, 37, 27, 2, 1]?\n",
      "    │   │   ├── Yes:\n",
      "    │   │   │   ├── 2 in [38, 1, 35, 12, 41, 34, 26, 14, 28, 37, 17, 0, 10, 27, 21, 47, 9, 6, 24, 45, 3, 2, 44, 42, 11, 23, 19, 8, 46, 40, 32, 29, 25]?\n",
      "    │   │   │   │   ├── Yes:\n",
      "    │   │   │   │   │   ├── 3 in [5, 4, 2, 1, 6, 0, 3]?\n",
      "    │   │   │   │   │   │   ├── Yes:\n",
      "    │   │   │   │   │   │   │   ├── Leaf: 0.0014805449097949968\n",
      "    │   │   │   │   │   │   └── No:\n",
      "    │   │   │   │   │   │       └── Leaf: 0.0026673005108490003\n",
      "    │   │   │   │   └── No:\n",
      "    │   │   │   │       └── 3 in [0, 3, 2, 5, 4, 1, 6]?\n",
      "    │   │   │   │           ├── Yes:\n",
      "    │   │   │   │           │   ├── Leaf: 0.002825500575811414\n",
      "    │   │   │   │           └── No:\n",
      "    │   │   │   │               └── Leaf: 0.016245041195389602\n",
      "    │   │   └── No:\n",
      "    │   │       └── 2 in [40, 10, 34, 15, 46, 29, 24, 17, 35, 14, 20, 3, 38, 2, 37, 25, 47, 45, 6, 18, 22, 43, 42, 33, 44, 12, 41, 39, 4, 8, 19, 7, 28, 11, 9, 32, 13, 27, 5]?\n",
      "    │   │           ├── Yes:\n",
      "    │   │           │   ├── 3 in [3, 0, 5, 4, 6]?\n",
      "    │   │           │   │   ├── Yes:\n",
      "    │   │           │   │   │   ├── Leaf: 0.0423120721352443\n",
      "    │   │           │   │   └── No:\n",
      "    │   │           │   │       └── Leaf: 0.05883723932159997\n",
      "    │   │           └── No:\n",
      "    │   │               └── 3 in [3, 4, 6, 2]?\n",
      "    │   │                   ├── Yes:\n",
      "    │   │                   │   ├── Leaf: 0.31373959103818433\n",
      "    │   │                   └── No:\n",
      "    │   │                       └── Leaf: 0.3270310242623246\n",
      "    └── No:\n",
      "        └── 3 in [5]?\n",
      "            ├── Yes:\n",
      "            │   ├── 2 in [21, 7, 18, 27, 10, 29, 0, 16, 32, 11, 39, 6, 19, 37, 12, 9, 23, 24, 5, 17, 30, 40, 41, 35, 43, 15, 25, 3, 38, 34, 46, 1, 28, 14, 45, 26, 33, 22, 44, 8, 2, 13]?\n",
      "            │   │   ├── Yes:\n",
      "            │   │   │   ├── 1 in [33, 38, 27, 13, 34, 12, 19, 25, 23, 28, 46, 37, 7, 15, 14, 4, 10]?\n",
      "            │   │   │   │   ├── Yes:\n",
      "            │   │   │   │   │   ├── Leaf: 0.009881780676388254\n",
      "            │   │   │   │   └── No:\n",
      "            │   │   │   │       └── Leaf: 0.4979042221892408\n",
      "            │   │   └── No:\n",
      "            │   │       └── 1 in [45, 40, 3, 14, 4]?\n",
      "            │   │           ├── Yes:\n",
      "            │   │           │   ├── Leaf: 0.9431946275323402\n",
      "            │   │           └── No:\n",
      "            │   │               └── Leaf: 0.9640580555876378\n",
      "            └── No:\n",
      "                └── 1 in [42, 31, 13, 34, 8, 36, 41, 30, 15, 39, 26, 12, 6, 43, 27, 22, 44, 37]?\n",
      "                    ├── Yes:\n",
      "                    │   ├── 2 in [41, 47, 6, 3, 25, 21, 45, 15, 12, 39, 34, 28, 8, 27, 11, 17, 29, 7, 37, 2, 14, 43, 32, 44, 1, 20, 26, 0, 36, 30, 5, 13, 40, 18, 24, 46, 22, 19, 38, 33, 9, 10, 16, 31]?\n",
      "                    │   │   ├── Yes:\n",
      "                    │   │   │   ├── Leaf: 0.9126044377472606\n",
      "                    │   │   └── No:\n",
      "                    │   │       └── Leaf: 0.9521678510202225\n",
      "                    └── No:\n",
      "                        └── 2 in [12, 18, 13, 3, 37, 34, 44, 20, 41, 39]?\n",
      "                            ├── Yes:\n",
      "                            │   ├── Leaf: 0.9534017255447964\n",
      "                            └── No:\n",
      "                                └── Leaf: 0.9954514355437423\n"
     ]
    }
   ],
   "source": [
    "tree = rtg.random_tree()\n",
    "tree.print_tree()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "ANbT5gxhq9gt"
   },
   "source": [
    "## Outcome generator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {
    "id": "t8bNLfA4qDTD"
   },
   "outputs": [],
   "source": [
    "def powermean(x, w, exponent, axis=-1):\n",
    "    x = np.power(x, exponent)\n",
    "    avg = np.sum(x * w, axis=axis) / np.sum(w)\n",
    "    return np.power(avg, 1 / exponent)\n",
    "\n",
    "\n",
    "def generate_labels(df: pd.DataFrame, rtg: RandomTreeGenerator,\n",
    "                    num_trees: int = 20,\n",
    "                    min_tree_effect: float = 0.2,\n",
    "                    powermean_exponent: float = -2,\n",
    "                    threshold_quantile: float = 0.75) -> np.ndarray:\n",
    "    trees = [rtg.random_tree() for i in range(num_trees)]\n",
    "    tree_outcomes = np.hstack([\n",
    "        tree.decide(df).astype(float).reshape(-1, 1)\n",
    "        for tree in trees\n",
    "    ])\n",
    "    tree_weights = np.geomspace(1, min_tree_effect, num_trees)\n",
    "\n",
    "    mean_outcomes = powermean(\n",
    "        tree_outcomes, tree_weights,\n",
    "        exponent=powermean_exponent,\n",
    "        axis=-1\n",
    "    )\n",
    "    threshold = np.quantile(mean_outcomes, threshold_quantile)\n",
    "    outcomes = np.asarray(mean_outcomes >= threshold, dtype=float)\n",
    "    return outcomes"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "PMZ8fWIstz8j"
   },
   "source": [
    "# Dataset generation and sanity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {
    "id": "zFpme0YLt20h"
   },
   "outputs": [],
   "source": [
    "dsg = DatasetGenerator(DatasetConfig(num_fields=15, mean_num_features=300, num_rows=1000000))\n",
    "df, feature_sets = dsg.generate_dataset()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "DOI_Aireub2E",
    "outputId": "8bf6052c-5bba-4feb-9e72-370d3a64aaea"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.25\n"
     ]
    }
   ],
   "source": [
    "rtg = RandomTreeGenerator(feature_sets)\n",
    "labels = generate_labels(df, rtg, powermean_exponent=-5, num_trees=50)\n",
    "print(np.mean(labels))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {
    "id": "OBFyGe3FvOVn"
   },
   "outputs": [],
   "source": [
    "X_train, X_test, y_train, y_test = train_test_split(df, labels, test_size=0.2, random_state=42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 156
    },
    "id": "l-H4I4LHw9V6",
    "outputId": "781bb2a9-d1c8-4e34-ba0f-6e15c632a8d2"
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<style>#sk-container-id-17 {color: black;background-color: white;}#sk-container-id-17 pre{padding: 0;}#sk-container-id-17 div.sk-toggleable {background-color: white;}#sk-container-id-17 label.sk-toggleable__label {cursor: pointer;display: block;width: 100%;margin-bottom: 0;padding: 0.3em;box-sizing: border-box;text-align: center;}#sk-container-id-17 label.sk-toggleable__label-arrow:before {content: \"▸\";float: left;margin-right: 0.25em;color: #696969;}#sk-container-id-17 label.sk-toggleable__label-arrow:hover:before {color: black;}#sk-container-id-17 div.sk-estimator:hover label.sk-toggleable__label-arrow:before {color: black;}#sk-container-id-17 div.sk-toggleable__content {max-height: 0;max-width: 0;overflow: hidden;text-align: left;background-color: #f0f8ff;}#sk-container-id-17 div.sk-toggleable__content pre {margin: 0.2em;color: black;border-radius: 0.25em;background-color: #f0f8ff;}#sk-container-id-17 input.sk-toggleable__control:checked~div.sk-toggleable__content {max-height: 200px;max-width: 100%;overflow: auto;}#sk-container-id-17 input.sk-toggleable__control:checked~label.sk-toggleable__label-arrow:before {content: \"▾\";}#sk-container-id-17 div.sk-estimator input.sk-toggleable__control:checked~label.sk-toggleable__label {background-color: #d4ebff;}#sk-container-id-17 div.sk-label input.sk-toggleable__control:checked~label.sk-toggleable__label {background-color: #d4ebff;}#sk-container-id-17 input.sk-hidden--visually {border: 0;clip: rect(1px 1px 1px 1px);clip: rect(1px, 1px, 1px, 1px);height: 1px;margin: -1px;overflow: hidden;padding: 0;position: absolute;width: 1px;}#sk-container-id-17 div.sk-estimator {font-family: monospace;background-color: #f0f8ff;border: 1px dotted black;border-radius: 0.25em;box-sizing: border-box;margin-bottom: 0.5em;}#sk-container-id-17 div.sk-estimator:hover {background-color: #d4ebff;}#sk-container-id-17 div.sk-parallel-item::after {content: \"\";width: 100%;border-bottom: 1px solid gray;flex-grow: 1;}#sk-container-id-17 div.sk-label:hover label.sk-toggleable__label {background-color: #d4ebff;}#sk-container-id-17 div.sk-serial::before {content: \"\";position: absolute;border-left: 1px solid gray;box-sizing: border-box;top: 0;bottom: 0;left: 50%;z-index: 0;}#sk-container-id-17 div.sk-serial {display: flex;flex-direction: column;align-items: center;background-color: white;padding-right: 0.2em;padding-left: 0.2em;position: relative;}#sk-container-id-17 div.sk-item {position: relative;z-index: 1;}#sk-container-id-17 div.sk-parallel {display: flex;align-items: stretch;justify-content: center;background-color: white;position: relative;}#sk-container-id-17 div.sk-item::before, #sk-container-id-17 div.sk-parallel-item::before {content: \"\";position: absolute;border-left: 1px solid gray;box-sizing: border-box;top: 0;bottom: 0;left: 50%;z-index: -1;}#sk-container-id-17 div.sk-parallel-item {display: flex;flex-direction: column;z-index: 1;position: relative;background-color: white;}#sk-container-id-17 div.sk-parallel-item:first-child::after {align-self: flex-end;width: 50%;}#sk-container-id-17 div.sk-parallel-item:last-child::after {align-self: flex-start;width: 50%;}#sk-container-id-17 div.sk-parallel-item:only-child::after {width: 0;}#sk-container-id-17 div.sk-dashed-wrapped {border: 1px dashed gray;margin: 0 0.4em 0.5em 0.4em;box-sizing: border-box;padding-bottom: 0.4em;background-color: white;}#sk-container-id-17 div.sk-label label {font-family: monospace;font-weight: bold;display: inline-block;line-height: 1.2em;}#sk-container-id-17 div.sk-label-container {text-align: center;}#sk-container-id-17 div.sk-container {/* jupyter's `normalize.less` sets `[hidden] { display: none; }` but bootstrap.min.css set `[hidden] { display: none !important; }` so we also need the `!important` here to be able to override the default hidden behavior on the sphinx rendered scikit-learn.org. See: https://github.com/scikit-learn/scikit-learn/issues/21755 */display: inline-block !important;position: relative;}#sk-container-id-17 div.sk-text-repr-fallback {display: none;}</style><div id=\"sk-container-id-17\" class=\"sk-top-container\"><div class=\"sk-text-repr-fallback\"><pre>Pipeline(steps=[(&#x27;onehotencoder&#x27;,\n",
       "                 OneHotEncoder(handle_unknown=&#x27;infrequent_if_exist&#x27;)),\n",
       "                (&#x27;logisticregressioncv&#x27;, LogisticRegressionCV(max_iter=1000))])</pre><b>In a Jupyter environment, please rerun this cell to show the HTML representation or trust the notebook. <br />On GitHub, the HTML representation is unable to render, please try loading this page with nbviewer.org.</b></div><div class=\"sk-container\" hidden><div class=\"sk-item sk-dashed-wrapped\"><div class=\"sk-label-container\"><div class=\"sk-label sk-toggleable\"><input class=\"sk-toggleable__control sk-hidden--visually\" id=\"sk-estimator-id-25\" type=\"checkbox\" ><label for=\"sk-estimator-id-25\" class=\"sk-toggleable__label sk-toggleable__label-arrow\">Pipeline</label><div class=\"sk-toggleable__content\"><pre>Pipeline(steps=[(&#x27;onehotencoder&#x27;,\n",
       "                 OneHotEncoder(handle_unknown=&#x27;infrequent_if_exist&#x27;)),\n",
       "                (&#x27;logisticregressioncv&#x27;, LogisticRegressionCV(max_iter=1000))])</pre></div></div></div><div class=\"sk-serial\"><div class=\"sk-item\"><div class=\"sk-estimator sk-toggleable\"><input class=\"sk-toggleable__control sk-hidden--visually\" id=\"sk-estimator-id-26\" type=\"checkbox\" ><label for=\"sk-estimator-id-26\" class=\"sk-toggleable__label sk-toggleable__label-arrow\">OneHotEncoder</label><div class=\"sk-toggleable__content\"><pre>OneHotEncoder(handle_unknown=&#x27;infrequent_if_exist&#x27;)</pre></div></div></div><div class=\"sk-item\"><div class=\"sk-estimator sk-toggleable\"><input class=\"sk-toggleable__control sk-hidden--visually\" id=\"sk-estimator-id-27\" type=\"checkbox\" ><label for=\"sk-estimator-id-27\" class=\"sk-toggleable__label sk-toggleable__label-arrow\">LogisticRegressionCV</label><div class=\"sk-toggleable__content\"><pre>LogisticRegressionCV(max_iter=1000)</pre></div></div></div></div></div></div></div>"
      ],
      "text/plain": [
       "Pipeline(steps=[('onehotencoder',\n",
       "                 OneHotEncoder(handle_unknown='infrequent_if_exist')),\n",
       "                ('logisticregressioncv', LogisticRegressionCV(max_iter=1000))])"
      ]
     },
     "execution_count": 102,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "logreg_pipeline = make_pipeline(\n",
    "    OneHotEncoder(handle_unknown='infrequent_if_exist'),\n",
    "    LogisticRegressionCV(max_iter=1000)\n",
    ")\n",
    "logreg_pipeline.fit(X_train, y_train)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 80
    },
    "id": "oBM7tlTVxpUU",
    "outputId": "265a0348-15e4-4320-de92-cf18850ca2aa"
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<style>#sk-container-id-18 {color: black;background-color: white;}#sk-container-id-18 pre{padding: 0;}#sk-container-id-18 div.sk-toggleable {background-color: white;}#sk-container-id-18 label.sk-toggleable__label {cursor: pointer;display: block;width: 100%;margin-bottom: 0;padding: 0.3em;box-sizing: border-box;text-align: center;}#sk-container-id-18 label.sk-toggleable__label-arrow:before {content: \"▸\";float: left;margin-right: 0.25em;color: #696969;}#sk-container-id-18 label.sk-toggleable__label-arrow:hover:before {color: black;}#sk-container-id-18 div.sk-estimator:hover label.sk-toggleable__label-arrow:before {color: black;}#sk-container-id-18 div.sk-toggleable__content {max-height: 0;max-width: 0;overflow: hidden;text-align: left;background-color: #f0f8ff;}#sk-container-id-18 div.sk-toggleable__content pre {margin: 0.2em;color: black;border-radius: 0.25em;background-color: #f0f8ff;}#sk-container-id-18 input.sk-toggleable__control:checked~div.sk-toggleable__content {max-height: 200px;max-width: 100%;overflow: auto;}#sk-container-id-18 input.sk-toggleable__control:checked~label.sk-toggleable__label-arrow:before {content: \"▾\";}#sk-container-id-18 div.sk-estimator input.sk-toggleable__control:checked~label.sk-toggleable__label {background-color: #d4ebff;}#sk-container-id-18 div.sk-label input.sk-toggleable__control:checked~label.sk-toggleable__label {background-color: #d4ebff;}#sk-container-id-18 input.sk-hidden--visually {border: 0;clip: rect(1px 1px 1px 1px);clip: rect(1px, 1px, 1px, 1px);height: 1px;margin: -1px;overflow: hidden;padding: 0;position: absolute;width: 1px;}#sk-container-id-18 div.sk-estimator {font-family: monospace;background-color: #f0f8ff;border: 1px dotted black;border-radius: 0.25em;box-sizing: border-box;margin-bottom: 0.5em;}#sk-container-id-18 div.sk-estimator:hover {background-color: #d4ebff;}#sk-container-id-18 div.sk-parallel-item::after {content: \"\";width: 100%;border-bottom: 1px solid gray;flex-grow: 1;}#sk-container-id-18 div.sk-label:hover label.sk-toggleable__label {background-color: #d4ebff;}#sk-container-id-18 div.sk-serial::before {content: \"\";position: absolute;border-left: 1px solid gray;box-sizing: border-box;top: 0;bottom: 0;left: 50%;z-index: 0;}#sk-container-id-18 div.sk-serial {display: flex;flex-direction: column;align-items: center;background-color: white;padding-right: 0.2em;padding-left: 0.2em;position: relative;}#sk-container-id-18 div.sk-item {position: relative;z-index: 1;}#sk-container-id-18 div.sk-parallel {display: flex;align-items: stretch;justify-content: center;background-color: white;position: relative;}#sk-container-id-18 div.sk-item::before, #sk-container-id-18 div.sk-parallel-item::before {content: \"\";position: absolute;border-left: 1px solid gray;box-sizing: border-box;top: 0;bottom: 0;left: 50%;z-index: -1;}#sk-container-id-18 div.sk-parallel-item {display: flex;flex-direction: column;z-index: 1;position: relative;background-color: white;}#sk-container-id-18 div.sk-parallel-item:first-child::after {align-self: flex-end;width: 50%;}#sk-container-id-18 div.sk-parallel-item:last-child::after {align-self: flex-start;width: 50%;}#sk-container-id-18 div.sk-parallel-item:only-child::after {width: 0;}#sk-container-id-18 div.sk-dashed-wrapped {border: 1px dashed gray;margin: 0 0.4em 0.5em 0.4em;box-sizing: border-box;padding-bottom: 0.4em;background-color: white;}#sk-container-id-18 div.sk-label label {font-family: monospace;font-weight: bold;display: inline-block;line-height: 1.2em;}#sk-container-id-18 div.sk-label-container {text-align: center;}#sk-container-id-18 div.sk-container {/* jupyter's `normalize.less` sets `[hidden] { display: none; }` but bootstrap.min.css set `[hidden] { display: none !important; }` so we also need the `!important` here to be able to override the default hidden behavior on the sphinx rendered scikit-learn.org. See: https://github.com/scikit-learn/scikit-learn/issues/21755 */display: inline-block !important;position: relative;}#sk-container-id-18 div.sk-text-repr-fallback {display: none;}</style><div id=\"sk-container-id-18\" class=\"sk-top-container\"><div class=\"sk-text-repr-fallback\"><pre>HistGradientBoostingClassifier()</pre><b>In a Jupyter environment, please rerun this cell to show the HTML representation or trust the notebook. <br />On GitHub, the HTML representation is unable to render, please try loading this page with nbviewer.org.</b></div><div class=\"sk-container\" hidden><div class=\"sk-item\"><div class=\"sk-estimator sk-toggleable\"><input class=\"sk-toggleable__control sk-hidden--visually\" id=\"sk-estimator-id-28\" type=\"checkbox\" checked><label for=\"sk-estimator-id-28\" class=\"sk-toggleable__label sk-toggleable__label-arrow\">HistGradientBoostingClassifier</label><div class=\"sk-toggleable__content\"><pre>HistGradientBoostingClassifier()</pre></div></div></div></div></div>"
      ],
      "text/plain": [
       "HistGradientBoostingClassifier()"
      ]
     },
     "execution_count": 103,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "hgbc = HistGradientBoostingClassifier()\n",
    "hgbc.fit(X_train, y_train)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 80
    },
    "id": "Zpv3_s0QcAxq",
    "outputId": "e3a0a7a9-8374-41d7-b101-1dc16546a374"
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<style>#sk-container-id-19 {color: black;background-color: white;}#sk-container-id-19 pre{padding: 0;}#sk-container-id-19 div.sk-toggleable {background-color: white;}#sk-container-id-19 label.sk-toggleable__label {cursor: pointer;display: block;width: 100%;margin-bottom: 0;padding: 0.3em;box-sizing: border-box;text-align: center;}#sk-container-id-19 label.sk-toggleable__label-arrow:before {content: \"▸\";float: left;margin-right: 0.25em;color: #696969;}#sk-container-id-19 label.sk-toggleable__label-arrow:hover:before {color: black;}#sk-container-id-19 div.sk-estimator:hover label.sk-toggleable__label-arrow:before {color: black;}#sk-container-id-19 div.sk-toggleable__content {max-height: 0;max-width: 0;overflow: hidden;text-align: left;background-color: #f0f8ff;}#sk-container-id-19 div.sk-toggleable__content pre {margin: 0.2em;color: black;border-radius: 0.25em;background-color: #f0f8ff;}#sk-container-id-19 input.sk-toggleable__control:checked~div.sk-toggleable__content {max-height: 200px;max-width: 100%;overflow: auto;}#sk-container-id-19 input.sk-toggleable__control:checked~label.sk-toggleable__label-arrow:before {content: \"▾\";}#sk-container-id-19 div.sk-estimator input.sk-toggleable__control:checked~label.sk-toggleable__label {background-color: #d4ebff;}#sk-container-id-19 div.sk-label input.sk-toggleable__control:checked~label.sk-toggleable__label {background-color: #d4ebff;}#sk-container-id-19 input.sk-hidden--visually {border: 0;clip: rect(1px 1px 1px 1px);clip: rect(1px, 1px, 1px, 1px);height: 1px;margin: -1px;overflow: hidden;padding: 0;position: absolute;width: 1px;}#sk-container-id-19 div.sk-estimator {font-family: monospace;background-color: #f0f8ff;border: 1px dotted black;border-radius: 0.25em;box-sizing: border-box;margin-bottom: 0.5em;}#sk-container-id-19 div.sk-estimator:hover {background-color: #d4ebff;}#sk-container-id-19 div.sk-parallel-item::after {content: \"\";width: 100%;border-bottom: 1px solid gray;flex-grow: 1;}#sk-container-id-19 div.sk-label:hover label.sk-toggleable__label {background-color: #d4ebff;}#sk-container-id-19 div.sk-serial::before {content: \"\";position: absolute;border-left: 1px solid gray;box-sizing: border-box;top: 0;bottom: 0;left: 50%;z-index: 0;}#sk-container-id-19 div.sk-serial {display: flex;flex-direction: column;align-items: center;background-color: white;padding-right: 0.2em;padding-left: 0.2em;position: relative;}#sk-container-id-19 div.sk-item {position: relative;z-index: 1;}#sk-container-id-19 div.sk-parallel {display: flex;align-items: stretch;justify-content: center;background-color: white;position: relative;}#sk-container-id-19 div.sk-item::before, #sk-container-id-19 div.sk-parallel-item::before {content: \"\";position: absolute;border-left: 1px solid gray;box-sizing: border-box;top: 0;bottom: 0;left: 50%;z-index: -1;}#sk-container-id-19 div.sk-parallel-item {display: flex;flex-direction: column;z-index: 1;position: relative;background-color: white;}#sk-container-id-19 div.sk-parallel-item:first-child::after {align-self: flex-end;width: 50%;}#sk-container-id-19 div.sk-parallel-item:last-child::after {align-self: flex-start;width: 50%;}#sk-container-id-19 div.sk-parallel-item:only-child::after {width: 0;}#sk-container-id-19 div.sk-dashed-wrapped {border: 1px dashed gray;margin: 0 0.4em 0.5em 0.4em;box-sizing: border-box;padding-bottom: 0.4em;background-color: white;}#sk-container-id-19 div.sk-label label {font-family: monospace;font-weight: bold;display: inline-block;line-height: 1.2em;}#sk-container-id-19 div.sk-label-container {text-align: center;}#sk-container-id-19 div.sk-container {/* jupyter's `normalize.less` sets `[hidden] { display: none; }` but bootstrap.min.css set `[hidden] { display: none !important; }` so we also need the `!important` here to be able to override the default hidden behavior on the sphinx rendered scikit-learn.org. See: https://github.com/scikit-learn/scikit-learn/issues/21755 */display: inline-block !important;position: relative;}#sk-container-id-19 div.sk-text-repr-fallback {display: none;}</style><div id=\"sk-container-id-19\" class=\"sk-top-container\"><div class=\"sk-text-repr-fallback\"><pre>HistGradientBoostingClassifier(max_depth=4, max_iter=500)</pre><b>In a Jupyter environment, please rerun this cell to show the HTML representation or trust the notebook. <br />On GitHub, the HTML representation is unable to render, please try loading this page with nbviewer.org.</b></div><div class=\"sk-container\" hidden><div class=\"sk-item\"><div class=\"sk-estimator sk-toggleable\"><input class=\"sk-toggleable__control sk-hidden--visually\" id=\"sk-estimator-id-29\" type=\"checkbox\" checked><label for=\"sk-estimator-id-29\" class=\"sk-toggleable__label sk-toggleable__label-arrow\">HistGradientBoostingClassifier</label><div class=\"sk-toggleable__content\"><pre>HistGradientBoostingClassifier(max_depth=4, max_iter=500)</pre></div></div></div></div></div>"
      ],
      "text/plain": [
       "HistGradientBoostingClassifier(max_depth=4, max_iter=500)"
      ]
     },
     "execution_count": 104,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xgbc_large = HistGradientBoostingClassifier(max_depth=4, max_iter=500)\n",
    "xgbc_large.fit(X_train, y_train)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 451
    },
    "id": "YkHSFce3ycjI",
    "outputId": "29d67c28-567b-49ec-b61a-d715e55a1b17"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "RocCurveDisplay.from_estimator(logreg_pipeline, X_test, y_test, ax=ax, name='Logistic Regression')\n",
    "RocCurveDisplay.from_estimator(hgbc, X_test, y_test, ax=ax, name='GBDT (default)')\n",
    "RocCurveDisplay.from_estimator(xgbc_large, X_test, y_test, ax=ax, name='GBDT (larger)')\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>7</th>\n",
       "      <th>8</th>\n",
       "      <th>9</th>\n",
       "      <th>10</th>\n",
       "      <th>11</th>\n",
       "      <th>12</th>\n",
       "      <th>13</th>\n",
       "      <th>14</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>566853</th>\n",
       "      <td>395</td>\n",
       "      <td>334</td>\n",
       "      <td>346</td>\n",
       "      <td>50</td>\n",
       "      <td>19</td>\n",
       "      <td>294</td>\n",
       "      <td>216</td>\n",
       "      <td>268</td>\n",
       "      <td>0</td>\n",
       "      <td>194</td>\n",
       "      <td>11</td>\n",
       "      <td>99</td>\n",
       "      <td>0</td>\n",
       "      <td>68</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>382311</th>\n",
       "      <td>562</td>\n",
       "      <td>102</td>\n",
       "      <td>187</td>\n",
       "      <td>18</td>\n",
       "      <td>0</td>\n",
       "      <td>314</td>\n",
       "      <td>393</td>\n",
       "      <td>624</td>\n",
       "      <td>0</td>\n",
       "      <td>139</td>\n",
       "      <td>14</td>\n",
       "      <td>250</td>\n",
       "      <td>0</td>\n",
       "      <td>52</td>\n",
       "      <td>109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>241519</th>\n",
       "      <td>377</td>\n",
       "      <td>188</td>\n",
       "      <td>524</td>\n",
       "      <td>80</td>\n",
       "      <td>15</td>\n",
       "      <td>186</td>\n",
       "      <td>149</td>\n",
       "      <td>0</td>\n",
       "      <td>13</td>\n",
       "      <td>0</td>\n",
       "      <td>3</td>\n",
       "      <td>117</td>\n",
       "      <td>0</td>\n",
       "      <td>27</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>719220</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>60</td>\n",
       "      <td>18</td>\n",
       "      <td>125</td>\n",
       "      <td>61</td>\n",
       "      <td>406</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>11</td>\n",
       "      <td>0</td>\n",
       "      <td>213</td>\n",
       "      <td>40</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>905718</th>\n",
       "      <td>0</td>\n",
       "      <td>149</td>\n",
       "      <td>273</td>\n",
       "      <td>29</td>\n",
       "      <td>20</td>\n",
       "      <td>0</td>\n",
       "      <td>388</td>\n",
       "      <td>595</td>\n",
       "      <td>0</td>\n",
       "      <td>113</td>\n",
       "      <td>17</td>\n",
       "      <td>0</td>\n",
       "      <td>436</td>\n",
       "      <td>109</td>\n",
       "      <td>185</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>259178</th>\n",
       "      <td>97</td>\n",
       "      <td>0</td>\n",
       "      <td>182</td>\n",
       "      <td>43</td>\n",
       "      <td>7</td>\n",
       "      <td>173</td>\n",
       "      <td>338</td>\n",
       "      <td>545</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>7</td>\n",
       "      <td>242</td>\n",
       "      <td>266</td>\n",
       "      <td>57</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>365838</th>\n",
       "      <td>267</td>\n",
       "      <td>253</td>\n",
       "      <td>202</td>\n",
       "      <td>65</td>\n",
       "      <td>0</td>\n",
       "      <td>45</td>\n",
       "      <td>260</td>\n",
       "      <td>535</td>\n",
       "      <td>0</td>\n",
       "      <td>90</td>\n",
       "      <td>12</td>\n",
       "      <td>44</td>\n",
       "      <td>419</td>\n",
       "      <td>0</td>\n",
       "      <td>83</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>131932</th>\n",
       "      <td>352</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>34</td>\n",
       "      <td>11</td>\n",
       "      <td>223</td>\n",
       "      <td>58</td>\n",
       "      <td>451</td>\n",
       "      <td>0</td>\n",
       "      <td>197</td>\n",
       "      <td>15</td>\n",
       "      <td>264</td>\n",
       "      <td>351</td>\n",
       "      <td>8</td>\n",
       "      <td>205</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>671155</th>\n",
       "      <td>208</td>\n",
       "      <td>422</td>\n",
       "      <td>451</td>\n",
       "      <td>44</td>\n",
       "      <td>13</td>\n",
       "      <td>260</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>228</td>\n",
       "      <td>8</td>\n",
       "      <td>191</td>\n",
       "      <td>188</td>\n",
       "      <td>0</td>\n",
       "      <td>160</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>121958</th>\n",
       "      <td>478</td>\n",
       "      <td>413</td>\n",
       "      <td>117</td>\n",
       "      <td>43</td>\n",
       "      <td>0</td>\n",
       "      <td>94</td>\n",
       "      <td>0</td>\n",
       "      <td>586</td>\n",
       "      <td>2</td>\n",
       "      <td>17</td>\n",
       "      <td>0</td>\n",
       "      <td>37</td>\n",
       "      <td>0</td>\n",
       "      <td>56</td>\n",
       "      <td>170</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>800000 rows × 15 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "         0    1    2   3   4    5    6    7   8    9   10   11   12   13   14\n",
       "566853  395  334  346  50  19  294  216  268   0  194  11   99    0   68    0\n",
       "382311  562  102  187  18   0  314  393  624   0  139  14  250    0   52  109\n",
       "241519  377  188  524  80  15  186  149    0  13    0   3  117    0   27    0\n",
       "719220    0    0    0  60  18  125   61  406   3    0  11    0  213   40    0\n",
       "905718    0  149  273  29  20    0  388  595   0  113  17    0  436  109  185\n",
       "...     ...  ...  ...  ..  ..  ...  ...  ...  ..  ...  ..  ...  ...  ...  ...\n",
       "259178   97    0  182  43   7  173  338  545   2    0   7  242  266   57    0\n",
       "365838  267  253  202  65   0   45  260  535   0   90  12   44  419    0   83\n",
       "131932  352    0    0  34  11  223   58  451   0  197  15  264  351    8  205\n",
       "671155  208  422  451  44  13  260    0    0   0  228   8  191  188    0  160\n",
       "121958  478  413  117  43   0   94    0  586   2   17   0   37    0   56  170\n",
       "\n",
       "[800000 rows x 15 columns]"
      ]
     },
     "execution_count": 81,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "X_train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0., 1., 0., ..., 1., 0., 1.])"
      ]
     },
     "execution_count": 111,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y_train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>7</th>\n",
       "      <th>8</th>\n",
       "      <th>9</th>\n",
       "      <th>10</th>\n",
       "      <th>11</th>\n",
       "      <th>12</th>\n",
       "      <th>13</th>\n",
       "      <th>14</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>179</td>\n",
       "      <td>78</td>\n",
       "      <td>159</td>\n",
       "      <td>46</td>\n",
       "      <td>18</td>\n",
       "      <td>0</td>\n",
       "      <td>174</td>\n",
       "      <td>428</td>\n",
       "      <td>17</td>\n",
       "      <td>137</td>\n",
       "      <td>19</td>\n",
       "      <td>59</td>\n",
       "      <td>0</td>\n",
       "      <td>51</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>598</td>\n",
       "      <td>623</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>5</td>\n",
       "      <td>0</td>\n",
       "      <td>218</td>\n",
       "      <td>403</td>\n",
       "      <td>10</td>\n",
       "      <td>58</td>\n",
       "      <td>17</td>\n",
       "      <td>52</td>\n",
       "      <td>160</td>\n",
       "      <td>82</td>\n",
       "      <td>95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>610</td>\n",
       "      <td>536</td>\n",
       "      <td>420</td>\n",
       "      <td>36</td>\n",
       "      <td>16</td>\n",
       "      <td>186</td>\n",
       "      <td>0</td>\n",
       "      <td>281</td>\n",
       "      <td>0</td>\n",
       "      <td>124</td>\n",
       "      <td>21</td>\n",
       "      <td>0</td>\n",
       "      <td>348</td>\n",
       "      <td>56</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "      <td>503</td>\n",
       "      <td>0</td>\n",
       "      <td>51</td>\n",
       "      <td>0</td>\n",
       "      <td>215</td>\n",
       "      <td>133</td>\n",
       "      <td>550</td>\n",
       "      <td>14</td>\n",
       "      <td>228</td>\n",
       "      <td>3</td>\n",
       "      <td>47</td>\n",
       "      <td>313</td>\n",
       "      <td>91</td>\n",
       "      <td>59</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>239</td>\n",
       "      <td>381</td>\n",
       "      <td>381</td>\n",
       "      <td>35</td>\n",
       "      <td>16</td>\n",
       "      <td>146</td>\n",
       "      <td>190</td>\n",
       "      <td>451</td>\n",
       "      <td>14</td>\n",
       "      <td>111</td>\n",
       "      <td>6</td>\n",
       "      <td>0</td>\n",
       "      <td>36</td>\n",
       "      <td>78</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999995</th>\n",
       "      <td>409</td>\n",
       "      <td>536</td>\n",
       "      <td>390</td>\n",
       "      <td>58</td>\n",
       "      <td>16</td>\n",
       "      <td>0</td>\n",
       "      <td>148</td>\n",
       "      <td>270</td>\n",
       "      <td>16</td>\n",
       "      <td>183</td>\n",
       "      <td>11</td>\n",
       "      <td>131</td>\n",
       "      <td>278</td>\n",
       "      <td>114</td>\n",
       "      <td>260</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999996</th>\n",
       "      <td>372</td>\n",
       "      <td>408</td>\n",
       "      <td>409</td>\n",
       "      <td>38</td>\n",
       "      <td>17</td>\n",
       "      <td>125</td>\n",
       "      <td>343</td>\n",
       "      <td>801</td>\n",
       "      <td>0</td>\n",
       "      <td>107</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>406</td>\n",
       "      <td>0</td>\n",
       "      <td>35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999997</th>\n",
       "      <td>0</td>\n",
       "      <td>211</td>\n",
       "      <td>439</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>278</td>\n",
       "      <td>268</td>\n",
       "      <td>19</td>\n",
       "      <td>149</td>\n",
       "      <td>9</td>\n",
       "      <td>282</td>\n",
       "      <td>196</td>\n",
       "      <td>53</td>\n",
       "      <td>215</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999998</th>\n",
       "      <td>160</td>\n",
       "      <td>440</td>\n",
       "      <td>0</td>\n",
       "      <td>33</td>\n",
       "      <td>11</td>\n",
       "      <td>0</td>\n",
       "      <td>276</td>\n",
       "      <td>201</td>\n",
       "      <td>13</td>\n",
       "      <td>119</td>\n",
       "      <td>14</td>\n",
       "      <td>0</td>\n",
       "      <td>39</td>\n",
       "      <td>0</td>\n",
       "      <td>70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999999</th>\n",
       "      <td>0</td>\n",
       "      <td>319</td>\n",
       "      <td>167</td>\n",
       "      <td>16</td>\n",
       "      <td>15</td>\n",
       "      <td>70</td>\n",
       "      <td>0</td>\n",
       "      <td>212</td>\n",
       "      <td>7</td>\n",
       "      <td>223</td>\n",
       "      <td>6</td>\n",
       "      <td>166</td>\n",
       "      <td>337</td>\n",
       "      <td>84</td>\n",
       "      <td>196</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1000000 rows × 15 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "         0    1    2   3   4    5    6    7   8    9   10   11   12   13   14\n",
       "0       179   78  159  46  18    0  174  428  17  137  19   59    0   51    0\n",
       "1       598  623    0   0   5    0  218  403  10   58  17   52  160   82   95\n",
       "2       610  536  420  36  16  186    0  281   0  124  21    0  348   56    0\n",
       "3         0  503    0  51   0  215  133  550  14  228   3   47  313   91   59\n",
       "4       239  381  381  35  16  146  190  451  14  111   6    0   36   78    0\n",
       "...     ...  ...  ...  ..  ..  ...  ...  ...  ..  ...  ..  ...  ...  ...  ...\n",
       "999995  409  536  390  58  16    0  148  270  16  183  11  131  278  114  260\n",
       "999996  372  408  409  38  17  125  343  801   0  107   0    0  406    0   35\n",
       "999997    0  211  439   0   0    0  278  268  19  149   9  282  196   53  215\n",
       "999998  160  440    0  33  11    0  276  201  13  119  14    0   39    0   70\n",
       "999999    0  319  167  16  15   70    0  212   7  223   6  166  337   84  196\n",
       "\n",
       "[1000000 rows x 15 columns]"
      ]
     },
     "execution_count": 112,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "tags": []
   },
   "source": [
    "# SAVE THE DATASET"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "user = os.getenv(\"USER\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [],
   "source": [
    "path=f\"/home/{user}/persistent_drive/pytorch-tensorfm/data/test-datasets/syntetic_interaction_trees\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "df['label'] = labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>7</th>\n",
       "      <th>8</th>\n",
       "      <th>9</th>\n",
       "      <th>10</th>\n",
       "      <th>11</th>\n",
       "      <th>12</th>\n",
       "      <th>13</th>\n",
       "      <th>14</th>\n",
       "      <th>labels</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>179</td>\n",
       "      <td>78</td>\n",
       "      <td>159</td>\n",
       "      <td>46</td>\n",
       "      <td>18</td>\n",
       "      <td>0</td>\n",
       "      <td>174</td>\n",
       "      <td>428</td>\n",
       "      <td>17</td>\n",
       "      <td>137</td>\n",
       "      <td>19</td>\n",
       "      <td>59</td>\n",
       "      <td>0</td>\n",
       "      <td>51</td>\n",
       "      <td>0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>598</td>\n",
       "      <td>623</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>5</td>\n",
       "      <td>0</td>\n",
       "      <td>218</td>\n",
       "      <td>403</td>\n",
       "      <td>10</td>\n",
       "      <td>58</td>\n",
       "      <td>17</td>\n",
       "      <td>52</td>\n",
       "      <td>160</td>\n",
       "      <td>82</td>\n",
       "      <td>95</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>610</td>\n",
       "      <td>536</td>\n",
       "      <td>420</td>\n",
       "      <td>36</td>\n",
       "      <td>16</td>\n",
       "      <td>186</td>\n",
       "      <td>0</td>\n",
       "      <td>281</td>\n",
       "      <td>0</td>\n",
       "      <td>124</td>\n",
       "      <td>21</td>\n",
       "      <td>0</td>\n",
       "      <td>348</td>\n",
       "      <td>56</td>\n",
       "      <td>0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "      <td>503</td>\n",
       "      <td>0</td>\n",
       "      <td>51</td>\n",
       "      <td>0</td>\n",
       "      <td>215</td>\n",
       "      <td>133</td>\n",
       "      <td>550</td>\n",
       "      <td>14</td>\n",
       "      <td>228</td>\n",
       "      <td>3</td>\n",
       "      <td>47</td>\n",
       "      <td>313</td>\n",
       "      <td>91</td>\n",
       "      <td>59</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>239</td>\n",
       "      <td>381</td>\n",
       "      <td>381</td>\n",
       "      <td>35</td>\n",
       "      <td>16</td>\n",
       "      <td>146</td>\n",
       "      <td>190</td>\n",
       "      <td>451</td>\n",
       "      <td>14</td>\n",
       "      <td>111</td>\n",
       "      <td>6</td>\n",
       "      <td>0</td>\n",
       "      <td>36</td>\n",
       "      <td>78</td>\n",
       "      <td>0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999995</th>\n",
       "      <td>409</td>\n",
       "      <td>536</td>\n",
       "      <td>390</td>\n",
       "      <td>58</td>\n",
       "      <td>16</td>\n",
       "      <td>0</td>\n",
       "      <td>148</td>\n",
       "      <td>270</td>\n",
       "      <td>16</td>\n",
       "      <td>183</td>\n",
       "      <td>11</td>\n",
       "      <td>131</td>\n",
       "      <td>278</td>\n",
       "      <td>114</td>\n",
       "      <td>260</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999996</th>\n",
       "      <td>372</td>\n",
       "      <td>408</td>\n",
       "      <td>409</td>\n",
       "      <td>38</td>\n",
       "      <td>17</td>\n",
       "      <td>125</td>\n",
       "      <td>343</td>\n",
       "      <td>801</td>\n",
       "      <td>0</td>\n",
       "      <td>107</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>406</td>\n",
       "      <td>0</td>\n",
       "      <td>35</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999997</th>\n",
       "      <td>0</td>\n",
       "      <td>211</td>\n",
       "      <td>439</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>278</td>\n",
       "      <td>268</td>\n",
       "      <td>19</td>\n",
       "      <td>149</td>\n",
       "      <td>9</td>\n",
       "      <td>282</td>\n",
       "      <td>196</td>\n",
       "      <td>53</td>\n",
       "      <td>215</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999998</th>\n",
       "      <td>160</td>\n",
       "      <td>440</td>\n",
       "      <td>0</td>\n",
       "      <td>33</td>\n",
       "      <td>11</td>\n",
       "      <td>0</td>\n",
       "      <td>276</td>\n",
       "      <td>201</td>\n",
       "      <td>13</td>\n",
       "      <td>119</td>\n",
       "      <td>14</td>\n",
       "      <td>0</td>\n",
       "      <td>39</td>\n",
       "      <td>0</td>\n",
       "      <td>70</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999999</th>\n",
       "      <td>0</td>\n",
       "      <td>319</td>\n",
       "      <td>167</td>\n",
       "      <td>16</td>\n",
       "      <td>15</td>\n",
       "      <td>70</td>\n",
       "      <td>0</td>\n",
       "      <td>212</td>\n",
       "      <td>7</td>\n",
       "      <td>223</td>\n",
       "      <td>6</td>\n",
       "      <td>166</td>\n",
       "      <td>337</td>\n",
       "      <td>84</td>\n",
       "      <td>196</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1000000 rows × 16 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "          0    1    2   3   4    5    6    7   8    9  10   11   12   13   14  \\\n",
       "0       179   78  159  46  18    0  174  428  17  137  19   59    0   51    0   \n",
       "1       598  623    0   0   5    0  218  403  10   58  17   52  160   82   95   \n",
       "2       610  536  420  36  16  186    0  281   0  124  21    0  348   56    0   \n",
       "3         0  503    0  51   0  215  133  550  14  228   3   47  313   91   59   \n",
       "4       239  381  381  35  16  146  190  451  14  111   6    0   36   78    0   \n",
       "...     ...  ...  ...  ..  ..  ...  ...  ...  ..  ...  ..  ...  ...  ...  ...   \n",
       "999995  409  536  390  58  16    0  148  270  16  183  11  131  278  114  260   \n",
       "999996  372  408  409  38  17  125  343  801   0  107   0    0  406    0   35   \n",
       "999997    0  211  439   0   0    0  278  268  19  149   9  282  196   53  215   \n",
       "999998  160  440    0  33  11    0  276  201  13  119  14    0   39    0   70   \n",
       "999999    0  319  167  16  15   70    0  212   7  223   6  166  337   84  196   \n",
       "\n",
       "        labels  \n",
       "0          0.0  \n",
       "1          0.0  \n",
       "2          0.0  \n",
       "3          0.0  \n",
       "4          0.0  \n",
       "...        ...  \n",
       "999995     0.0  \n",
       "999996     0.0  \n",
       "999997     0.0  \n",
       "999998     0.0  \n",
       "999999     0.0  \n",
       "\n",
       "[1000000 rows x 16 columns]"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_permuted = df.sample(frac=1).reset_index(drop=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "      <th>5</th>\n",
       "      <th>6</th>\n",
       "      <th>7</th>\n",
       "      <th>8</th>\n",
       "      <th>9</th>\n",
       "      <th>10</th>\n",
       "      <th>11</th>\n",
       "      <th>12</th>\n",
       "      <th>13</th>\n",
       "      <th>14</th>\n",
       "      <th>labels</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0</td>\n",
       "      <td>433</td>\n",
       "      <td>438</td>\n",
       "      <td>38</td>\n",
       "      <td>13</td>\n",
       "      <td>293</td>\n",
       "      <td>0</td>\n",
       "      <td>499</td>\n",
       "      <td>0</td>\n",
       "      <td>148</td>\n",
       "      <td>13</td>\n",
       "      <td>0</td>\n",
       "      <td>237</td>\n",
       "      <td>65</td>\n",
       "      <td>67</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>585</td>\n",
       "      <td>0</td>\n",
       "      <td>280</td>\n",
       "      <td>57</td>\n",
       "      <td>3</td>\n",
       "      <td>337</td>\n",
       "      <td>208</td>\n",
       "      <td>633</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>7</td>\n",
       "      <td>144</td>\n",
       "      <td>385</td>\n",
       "      <td>70</td>\n",
       "      <td>245</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>292</td>\n",
       "      <td>339</td>\n",
       "      <td>592</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>311</td>\n",
       "      <td>160</td>\n",
       "      <td>453</td>\n",
       "      <td>17</td>\n",
       "      <td>164</td>\n",
       "      <td>0</td>\n",
       "      <td>218</td>\n",
       "      <td>0</td>\n",
       "      <td>15</td>\n",
       "      <td>181</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>297</td>\n",
       "      <td>305</td>\n",
       "      <td>0</td>\n",
       "      <td>36</td>\n",
       "      <td>9</td>\n",
       "      <td>0</td>\n",
       "      <td>274</td>\n",
       "      <td>578</td>\n",
       "      <td>10</td>\n",
       "      <td>0</td>\n",
       "      <td>16</td>\n",
       "      <td>141</td>\n",
       "      <td>351</td>\n",
       "      <td>64</td>\n",
       "      <td>206</td>\n",
       "      <td>1.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>273</td>\n",
       "      <td>210</td>\n",
       "      <td>363</td>\n",
       "      <td>48</td>\n",
       "      <td>20</td>\n",
       "      <td>378</td>\n",
       "      <td>176</td>\n",
       "      <td>403</td>\n",
       "      <td>11</td>\n",
       "      <td>135</td>\n",
       "      <td>13</td>\n",
       "      <td>0</td>\n",
       "      <td>161</td>\n",
       "      <td>31</td>\n",
       "      <td>185</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999995</th>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>466</td>\n",
       "      <td>15</td>\n",
       "      <td>14</td>\n",
       "      <td>236</td>\n",
       "      <td>127</td>\n",
       "      <td>335</td>\n",
       "      <td>24</td>\n",
       "      <td>142</td>\n",
       "      <td>0</td>\n",
       "      <td>291</td>\n",
       "      <td>439</td>\n",
       "      <td>0</td>\n",
       "      <td>95</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999996</th>\n",
       "      <td>0</td>\n",
       "      <td>322</td>\n",
       "      <td>305</td>\n",
       "      <td>17</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>225</td>\n",
       "      <td>0</td>\n",
       "      <td>21</td>\n",
       "      <td>151</td>\n",
       "      <td>20</td>\n",
       "      <td>0</td>\n",
       "      <td>411</td>\n",
       "      <td>75</td>\n",
       "      <td>0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999997</th>\n",
       "      <td>55</td>\n",
       "      <td>690</td>\n",
       "      <td>267</td>\n",
       "      <td>43</td>\n",
       "      <td>11</td>\n",
       "      <td>182</td>\n",
       "      <td>354</td>\n",
       "      <td>405</td>\n",
       "      <td>18</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>232</td>\n",
       "      <td>295</td>\n",
       "      <td>0</td>\n",
       "      <td>166</td>\n",
       "      <td>1.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999998</th>\n",
       "      <td>340</td>\n",
       "      <td>257</td>\n",
       "      <td>34</td>\n",
       "      <td>23</td>\n",
       "      <td>16</td>\n",
       "      <td>0</td>\n",
       "      <td>134</td>\n",
       "      <td>0</td>\n",
       "      <td>17</td>\n",
       "      <td>144</td>\n",
       "      <td>14</td>\n",
       "      <td>270</td>\n",
       "      <td>333</td>\n",
       "      <td>80</td>\n",
       "      <td>210</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999999</th>\n",
       "      <td>389</td>\n",
       "      <td>374</td>\n",
       "      <td>0</td>\n",
       "      <td>73</td>\n",
       "      <td>20</td>\n",
       "      <td>186</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>19</td>\n",
       "      <td>184</td>\n",
       "      <td>0</td>\n",
       "      <td>165</td>\n",
       "      <td>263</td>\n",
       "      <td>75</td>\n",
       "      <td>205</td>\n",
       "      <td>1.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1000000 rows × 16 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "          0    1    2   3   4    5    6    7   8    9  10   11   12  13   14  \\\n",
       "0         0  433  438  38  13  293    0  499   0  148  13    0  237  65   67   \n",
       "1       585    0  280  57   3  337  208  633   0    0   7  144  385  70  245   \n",
       "2       292  339  592   0   0  311  160  453  17  164   0  218    0  15  181   \n",
       "3       297  305    0  36   9    0  274  578  10    0  16  141  351  64  206   \n",
       "4       273  210  363  48  20  378  176  403  11  135  13    0  161  31  185   \n",
       "...     ...  ...  ...  ..  ..  ...  ...  ...  ..  ...  ..  ...  ...  ..  ...   \n",
       "999995    0    0  466  15  14  236  127  335  24  142   0  291  439   0   95   \n",
       "999996    0  322  305  17   0    0  225    0  21  151  20    0  411  75    0   \n",
       "999997   55  690  267  43  11  182  354  405  18    0   0  232  295   0  166   \n",
       "999998  340  257   34  23  16    0  134    0  17  144  14  270  333  80  210   \n",
       "999999  389  374    0  73  20  186    0    0  19  184   0  165  263  75  205   \n",
       "\n",
       "        labels  \n",
       "0          0.0  \n",
       "1          0.0  \n",
       "2          0.0  \n",
       "3          1.0  \n",
       "4          0.0  \n",
       "...        ...  \n",
       "999995     0.0  \n",
       "999996     0.0  \n",
       "999997     1.0  \n",
       "999998     0.0  \n",
       "999999     1.0  \n",
       "\n",
       "[1000000 rows x 16 columns]"
      ]
     },
     "execution_count": 126,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_permuted"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [],
   "source": [
    "# train, test, validation rel. sizes and indices inside the single common dataframe\n",
    "num_rows = 1000000\n",
    "train_size = 0.8\n",
    "test_size = 0.1\n",
    "validation_size = 0.1\n",
    "\n",
    "train_st = 0\n",
    "train_end = int(train_size * num_rows)\n",
    "test_st = (num_rows-int(test_size * num_rows))\n",
    "test_end = num_rows\n",
    "validation_st = (num_rows-int((validation_size + test_size) * num_rows))\n",
    "validation_end = test_st"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[train_st:train_end].to_csv(f\"{path}/train.csv\", index=False)\n",
    "df[validation_st:validation_end].to_csv(f\"{path}/validation.csv\", index=False)\n",
    "df[test_st:test_end].to_csv(f\"{path}/test.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "provenance": [],
   "toc_visible": true
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/pytorch-tensorfm/notebooks/test_results/test_results.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "file_path = 'optuna_results.txt'  # Replace with your actual file path\n",
    "df = pd.read_csv(file_path, delimiter=',',header=None)\n",
    "# Sample column list for reference\n",
    "columns = ['Study','model name','metric to optimize','rank','embed. size','learning rate',\n",
    "           'optimizer','batch size','tensorfm_p','return_L2','coef vectors','coef biases',\n",
    "           'part id','trial number','epoch number','train loss','train auc','validation loss',\n",
    "           'validation auc','test loss','test auc','epoch train time','validation time',\n",
    "           'criterion','dataset']\n",
    "df.columns = columns\n",
    "\n",
    "df_logloss = df[df['metric to optimize'] == 'logloss']\n",
    "\n",
    "\n",
    "last_epoch_df = df_logloss.groupby([\n",
    "    'Study', 'model name', 'metric to optimize', 'rank', 'embed. size',\n",
    "    'learning rate', 'optimizer', 'batch size', 'tensorfm_p'\n",
    "])['epoch number'].max().reset_index()\n",
    "\n",
    "last_epoch_data = pd.merge(df_logloss, last_epoch_df, on=[\n",
    "    'Study', 'model name', 'metric to optimize', 'rank', 'embed. size',\n",
    "    'learning rate', 'optimizer', 'batch size', 'tensorfm_p', 'epoch number'\n",
    "])\n",
    "\n",
    "\n",
    "lowest_val_loss_models = last_epoch_data.loc[last_epoch_data.groupby('tensorfm_p')['validation loss'].idxmin()]\n",
    "\n",
    "\n",
    "for _, row in lowest_val_loss_models.iterrows():\n",
    "\n",
    "    model_data = df_logloss[\n",
    "        (df_logloss['Study'] == row['Study']) &\n",
    "        (df_logloss['model name'] == row['model name']) &\n",
    "        (df_logloss['metric to optimize'] == row['metric to optimize']) &\n",
    "        (df_logloss['rank'] == row['rank']) &\n",
    "        (df_logloss['embed. size'] == row['embed. size']) &\n",
    "        (df_logloss['learning rate'] == row['learning rate']) &\n",
    "        (df_logloss['optimizer'] == row['optimizer']) &\n",
    "        (df_logloss['batch size'] == row['batch size']) &\n",
    "        (df_logloss['tensorfm_p'] == row['tensorfm_p']) &\n",
    "        (df_logloss['coef vectors'] == row['coef vectors']) &\n",
    "        (df_logloss['coef biases'] == row['coef biases'])\n",
    "    ]\n",
    "\n",
    "    last_epoch_test_loss = row['test loss']\n",
    "\n",
    "\n",
    "    plt.figure(figsize=(10, 6))\n",
    "    plt.plot(model_data['epoch number'], model_data['train loss'], label='Training Loss', linewidth=2)\n",
    "    plt.plot(model_data['epoch number'], model_data['validation loss'], label='Validation Loss', linewidth=2)\n",
    "    plt.plot(model_data['epoch number'], model_data['test loss'], label='Test Loss', linewidth=2)\n",
    "\n",
    "\n",
    "    plt.xlabel('Epoch Number')\n",
    "    plt.ylabel('Loss')\n",
    "    plt.title(f\"tensorfm_p: {row['tensorfm_p']}, Model: {row['model name']}, \"\n",
    "              f\"Learning Rate: {row['learning rate']}, Batch Size: {row['batch size']}\\n\"\n",
    "              f\"Lowest Validation Loss (Last Epoch): {row['validation loss']:.4f}, \"\n",
    "              f\"Test Loss (Last Epoch): {last_epoch_test_loss:.4f}\")\n",
    "    plt.legend()\n",
    "    plt.tight_layout()\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Load your dataset\n",
    "# df = pd.read_csv('your_dataset.csv')\n",
    "file_path = 'optuna_results.txt' \n",
    "df = pd.read_csv(file_path, delimiter=',',header=None)\n",
    "\n",
    "columns = ['Study','model name','metric to optimize','rank','embed. size','learning rate',\n",
    "           'optimizer','batch size','tensorfm_p','return_L2','coef vectors','coef biases',\n",
    "           'part id','trial number','epoch number','train loss','train auc','validation loss',\n",
    "           'validation auc','test loss','test auc','epoch train time','validation time',\n",
    "           'criterion','dataset']\n",
    "df.columns = columns\n",
    "\n",
    "\n",
    "df_logloss = df[df['metric to optimize'] == 'logloss']\n",
    "\n",
    "lowest_val_loss_models = df_logloss.loc[df_logloss.groupby('tensorfm_p')['validation loss'].idxmin()]\n",
    "\n",
    "\n",
    "for _, row in lowest_val_loss_models.iterrows():\n",
    "    model_data = df_logloss[\n",
    "        (df_logloss['Study'] == row['Study']) &\n",
    "        (df_logloss['model name'] == row['model name']) &\n",
    "        (df_logloss['metric to optimize'] == row['metric to optimize']) &\n",
    "        (df_logloss['rank'] == row['rank']) &\n",
    "        (df_logloss['embed. size'] == row['embed. size']) &\n",
    "        (df_logloss['learning rate'] == row['learning rate']) &\n",
    "        (df_logloss['optimizer'] == row['optimizer']) &\n",
    "        (df_logloss['batch size'] == row['batch size']) &\n",
    "        (df_logloss['tensorfm_p'] == row['tensorfm_p']) &\n",
    "        (df_logloss['coef vectors'] == row['coef vectors']) &\n",
    "        (df_logloss['coef biases'] == row['coef biases'])\n",
    "    ]\n",
    "\n",
    "    lowest_validation_epoch = row['epoch number']\n",
    "    test_loss_at_lowest_val = row['test loss']\n",
    "\n",
    "    # Plotting\n",
    "    plt.figure(figsize=(10, 6))\n",
    "    plt.plot(model_data['epoch number'], model_data['train loss'], label='Training Loss', linewidth=2)\n",
    "    plt.plot(model_data['epoch number'], model_data['validation loss'], label='Validation Loss', linewidth=2)\n",
    "    plt.plot(model_data['epoch number'], model_data['test loss'], label='Test Loss', linewidth=2)\n",
    "\n",
    "    # Set plot details\n",
    "    plt.xlabel('Epoch Number')\n",
    "    plt.ylabel('Loss')\n",
    "    plt.title(f\"tensorfm_p: {row['tensorfm_p']}, Model: {row['model name']}, \"\n",
    "              f\"Learning Rate: {row['learning rate']}, Batch Size: {row['batch size']}\\n\"\n",
    "              f\"Lowest Validation Loss: {row['validation loss']:.4f} (Epoch {lowest_validation_epoch}), \"\n",
    "              f\"Test Loss (where validation loss lowest): {test_loss_at_lowest_val:.4f}\")\n",
    "    plt.legend()\n",
    "    plt.tight_layout()\n",
    "    plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "disagreemnt",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/pytorch-tensorfm/notebooks/triple_dataset_generator.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "id": "soI3P811MsVI"
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "id": "fjBebcl_NENK"
   },
   "outputs": [],
   "source": [
    "# configuration\n",
    "num_fields = 8                # number of fields in the dataset\n",
    "num_rows = 1000000            # the number of rows to generate in the dataset\n",
    "mean_num_features = 20        # average number of features in each field\n",
    "n_subsets = num_fields ** 2   # number of field subsets to consider for interactions\n",
    "nonzero_pct = 0.8             # mean percentage of non-zero features per field. We assume that 'zero' is some special value, such as \"Missing\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# train, test, validation rel. sizes and indices inside the single common dataframe\n",
    "train_size = 0.8\n",
    "test_size = 0.1\n",
    "validation_size = 0.1\n",
    "\n",
    "train_st = 0\n",
    "train_end = int(train_size * num_rows)\n",
    "test_st = (num_rows-int(test_size * num_rows))\n",
    "test_end = num_rows\n",
    "validation_st = (num_rows-int((validation_size + test_size) * num_rows))\n",
    "validation_end = test_st"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "id": "wsLl1XbTM1tu"
   },
   "outputs": [],
   "source": [
    "rng = np.random.default_rng(42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "EGc4PtqBPq2f",
    "outputId": "0ad02584-60fb-4ed9-be04-69373332728f"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[48, 47, 48, 7, 3, 30, 29, 62]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# generate number of features per field\n",
    "num_features = [\n",
    "    1 + rng.geometric(1. / mean_num_features) for _ in range(num_fields)\n",
    "]\n",
    "num_features"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "id": "t0q1viyZNMOc"
   },
   "outputs": [],
   "source": [
    "# generate fields\n",
    "cols = []\n",
    "for n in num_features:\n",
    "  features = rng.binomial(1, nonzero_pct, size=num_rows)\n",
    "  if n > 2:\n",
    "    half = n // 2\n",
    "    rest = n - half\n",
    "    features *= rng.integers(0, half, size=num_rows) + rng.integers(1, rest + 1, size=num_rows)\n",
    "  cols.append(features.astype(np.int32))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "id": "v8dZq0nRQnlP"
   },
   "outputs": [],
   "source": [
    "# choose field subsets for interaction. This will affect the labels\n",
    "subsets = []\n",
    "for i in range(n_subsets):\n",
    "  size = rng.integers(2, 4)\n",
    "  subset = rng.choice(num_fields, size=size, replace=False)\n",
    "  subsets.append(subset)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "id": "LE1Vj3KelJqk"
   },
   "outputs": [],
   "source": [
    "# generate feature effects per field\n",
    "feature_effects = []\n",
    "for n in num_features:\n",
    "  feature_effects.append(rng.standard_exponential(size=n))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "id": "V4JkKdrTWyCV"
   },
   "outputs": [],
   "source": [
    "# generate indicators of positiveness of the cumulative effect of each subset.\n",
    "subset_thresholding = []\n",
    "for subset in subsets:\n",
    "  effect_agg = np.zeros(num_rows)\n",
    "  for field in subset:\n",
    "    effect_agg = np.maximum(effect_agg, feature_effects[field][cols[field]])\n",
    "  subset_thresholding.append(np.asarray(effect_agg > 2, dtype=np.float32))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "id": "K93IsNF6W0_e"
   },
   "outputs": [],
   "source": [
    "# labels are randomly generated\n",
    "prob = np.clip(np.column_stack(subset_thresholding).mean(axis=-1), a_min=1e-5, a_max=1-1e-5)\n",
    "label = rng.binomial(1, prob)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "j90-7jYNj-CS",
    "outputId": "9c932059-82b5-43ec-f503-e84608e342b4"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.19604313, 0.195608)"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(prob), np.mean(label)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "xo7NWoH5kq6y",
    "outputId": "06bb42de-69d8-400b-c4fb-3b6d8612e2b0"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.4942532035777099"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# the naive loss of a predictor that predicts the average CTR for all events\n",
    "naive_loss = -np.mean(label) * np.log(np.mean(label)) - (1 - np.mean(label)) * np.log(1 - np.mean(label))\n",
    "naive_loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "jafmgwsAgxef",
    "outputId": "a3e7df9f-653a-460f-8038-3a72047dbd26"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.32664252463672233"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# the best achievable loss is the loss of an oracle that knows the ``true''\n",
    "# probability of each event. Should be significantly lower than the naive loss,\n",
    "# so that there is something to actually learn.\n",
    "optimal_loss = -label * np.log(prob) - (1 - label) * np.log(1 - prob)\n",
    "optimal_loss.mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "id": "5CR6vfnqYHUj"
   },
   "outputs": [],
   "source": [
    "shift = 0\n",
    "for i, n in enumerate(num_features):\n",
    "  cols[i] = cols[i] + shift\n",
    "  shift += n\n",
    "\n",
    "col_names = [f\"f{i}\" for i in range(num_fields)]\n",
    "df = pd.DataFrame(np.column_stack(cols), columns=col_names)\n",
    "df[\"label\"] = label"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 419
    },
    "id": "RLh4Bpmjcau0",
    "outputId": "c9720c61-451f-4949-af82-77d343664b0d"
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>f0</th>\n",
       "      <th>f1</th>\n",
       "      <th>f2</th>\n",
       "      <th>f3</th>\n",
       "      <th>f4</th>\n",
       "      <th>f5</th>\n",
       "      <th>f6</th>\n",
       "      <th>f7</th>\n",
       "      <th>label</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>34</td>\n",
       "      <td>69</td>\n",
       "      <td>133</td>\n",
       "      <td>147</td>\n",
       "      <td>151</td>\n",
       "      <td>168</td>\n",
       "      <td>183</td>\n",
       "      <td>224</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>41</td>\n",
       "      <td>80</td>\n",
       "      <td>120</td>\n",
       "      <td>144</td>\n",
       "      <td>151</td>\n",
       "      <td>167</td>\n",
       "      <td>200</td>\n",
       "      <td>245</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>13</td>\n",
       "      <td>48</td>\n",
       "      <td>121</td>\n",
       "      <td>147</td>\n",
       "      <td>152</td>\n",
       "      <td>167</td>\n",
       "      <td>186</td>\n",
       "      <td>227</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "      <td>92</td>\n",
       "      <td>95</td>\n",
       "      <td>146</td>\n",
       "      <td>152</td>\n",
       "      <td>182</td>\n",
       "      <td>190</td>\n",
       "      <td>240</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>25</td>\n",
       "      <td>73</td>\n",
       "      <td>95</td>\n",
       "      <td>143</td>\n",
       "      <td>152</td>\n",
       "      <td>153</td>\n",
       "      <td>200</td>\n",
       "      <td>260</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999995</th>\n",
       "      <td>5</td>\n",
       "      <td>64</td>\n",
       "      <td>124</td>\n",
       "      <td>148</td>\n",
       "      <td>152</td>\n",
       "      <td>180</td>\n",
       "      <td>197</td>\n",
       "      <td>219</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999996</th>\n",
       "      <td>12</td>\n",
       "      <td>65</td>\n",
       "      <td>122</td>\n",
       "      <td>146</td>\n",
       "      <td>150</td>\n",
       "      <td>167</td>\n",
       "      <td>188</td>\n",
       "      <td>247</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999997</th>\n",
       "      <td>29</td>\n",
       "      <td>48</td>\n",
       "      <td>124</td>\n",
       "      <td>148</td>\n",
       "      <td>152</td>\n",
       "      <td>170</td>\n",
       "      <td>202</td>\n",
       "      <td>212</td>\n",
       "      <td>1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999998</th>\n",
       "      <td>21</td>\n",
       "      <td>83</td>\n",
       "      <td>120</td>\n",
       "      <td>148</td>\n",
       "      <td>150</td>\n",
       "      <td>153</td>\n",
       "      <td>192</td>\n",
       "      <td>265</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999999</th>\n",
       "      <td>0</td>\n",
       "      <td>71</td>\n",
       "      <td>111</td>\n",
       "      <td>147</td>\n",
       "      <td>152</td>\n",
       "      <td>180</td>\n",
       "      <td>183</td>\n",
       "      <td>263</td>\n",
       "      <td>0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>1000000 rows × 9 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "        f0  f1   f2   f3   f4   f5   f6   f7  label\n",
       "0       34  69  133  147  151  168  183  224      0\n",
       "1       41  80  120  144  151  167  200  245      0\n",
       "2       13  48  121  147  152  167  186  227      0\n",
       "3        0  92   95  146  152  182  190  240      0\n",
       "4       25  73   95  143  152  153  200  260      0\n",
       "...     ..  ..  ...  ...  ...  ...  ...  ...    ...\n",
       "999995   5  64  124  148  152  180  197  219      0\n",
       "999996  12  65  122  146  150  167  188  247      0\n",
       "999997  29  48  124  148  152  170  202  212      1\n",
       "999998  21  83  120  148  150  153  192  265      0\n",
       "999999   0  71  111  147  152  180  183  263      0\n",
       "\n",
       "[1000000 rows x 9 columns]"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "id": "ni3zXaT-cbL7"
   },
   "outputs": [],
   "source": [
    "#df.to_csv(\"dataset.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "273\n",
      "     f0  f1   f2   f3   f4   f5   f6   f7  label\n",
      "661  29  78  105  148  151  171  197  273      1\n",
      "661\n"
     ]
    }
   ],
   "source": [
    "# Find the overall maximum value in the DataFrame\n",
    "overall_max = df.max().max()\n",
    "print(overall_max)\n",
    "\n",
    "# Find the row containing the overall maximum value\n",
    "max_row = df[df.eq(overall_max).any(axis=1)].head(1)\n",
    "print(max_row)\n",
    "print(max_row.index[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "train_df = df[train_st:train_end]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "if max_row.index[0] >= train_end:\n",
    "    train_df = pd.concat([df[train_st:train_end],max_row])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "user = os.environ[\"user\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "path=f\"/home/{user}/persistent_drive/pytorch-tensorfm/data/test-datasets/triple-dataset\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "train_df.to_csv(f\"{path}/train.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "id": "w44Sw2ZakYsl"
   },
   "outputs": [],
   "source": [
    "df[test_st:test_end].to_csv(f\"{path}/test.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "df[validation_st:validation_end].to_csv(f\"{path}/validation.csv\", index=False)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "2_KSbq1dftgR"
   },
   "source": [
    "# Sanity - verify that logistic regression's log-loss is between the naive and the optimal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "id": "w44Sw2ZakYsl"
   },
   "outputs": [],
   "source": [
    "from sklearn.linear_model import LogisticRegressionCV\n",
    "from sklearn.preprocessing import OneHotEncoder\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.pipeline import make_pipeline\n",
    "from sklearn.compose import make_column_transformer\n",
    "from sklearn.metrics import log_loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "id": "o8TXEs8MeA4y"
   },
   "outputs": [],
   "source": [
    "pipeline = make_pipeline(\n",
    "    make_column_transformer(\n",
    "        (OneHotEncoder(), col_names),\n",
    "        remainder=\"passthrough\"\n",
    "    ),\n",
    "    LogisticRegressionCV()\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "id": "gngwhRUsfAIz"
   },
   "outputs": [],
   "source": [
    "train, test = train_test_split(df, train_size=0.8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "id": "rFvpgCFredyA"
   },
   "outputs": [],
   "source": [
    "pipeline = pipeline.fit(train.drop(columns=[\"label\"]), train[\"label\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "PRqqeEU2eyHt",
    "outputId": "ef8e097b-af03-42a5-dfa0-f871aa667dfa"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.35988299246501126"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "log_loss(test[\"label\"], pipeline.predict_proba(test.drop(columns=[\"label\"]))[:, 1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/pytorch-tensorfm/requirements.txt <==
torch~=2.2.1
scikit-learn~=1.4.1
numpy~=1.26.4
pandas~=2.2.1
tqdm~=4.66.2
lmdb~=1.4.1
optuna~=3.5.0
torchmetrics~=1.3.1
Cython~=3.0.9
jupyter==1.0.0
matplotlib~=3.8.3
seaborn~=0.13.2

==> anc/pytorch-tensorfm/setup.py <==
from pathlib import Path

from setuptools import setup, find_packages


if __name__ == '__main__':

    with open(Path(__file__).parent / 'README.md', encoding='utf-8') as f:
        long_description = f.read()

    setup(
        name="torchfm",
        version="0.7.0",
        description="PyTorch implementation of Factorization Machine Models",
        long_description=long_description,
        long_description_content_type="text/markdown",
        url="https://github.com/rixwew/torchfm",
        author="rixwew",
        author_email="rixwew@gmail.com",
        packages=find_packages(exclude=["main_functions", "docs"]),
    )


==> anc/pytorch-tensorfm/src/main_functions/main.py <==
from torchmetrics.classification import auroc

from src.torchfm.torch_utils.constants import epochs_num, test_datasets_path, num_batches_in_epoch, auc, movielens, mse, \
    dataset_name, do_partial_epochs, evals_on_same_parameters
from src.torchfm.torch_utils.io_utils import get_train_validation_test_preprocessed_paths, save_all_args_to_file
from src.torchfm.torch_utils.optuna_utils import prune_running_if_needed
import torch
import time

from src.torchfm.torch_utils.utils import set_torch_seed, get_device_str, get_iterators, get_datasets, BestError, \
    get_criterion, get_optimizer, EarlyStopper, get_model, print_msg, EpochStopper


def train_batch_step(model, optimizer, criterion, fields, target, option_to_run):
    y, reg = model(fields, option_to_run.return_l2)  # return y,regularization_term_arr
    loss = criterion(y, target)
    total_reg = reg[0] * option_to_run.reg_coef_vectors + reg[1] * option_to_run.reg_coef_biases
    cost = loss + total_reg
    model.zero_grad()  # optimizer.zero_grad()
    cost.backward()
    optimizer.step()


# def train_meta_epoch(model, optimizer, batch_iterator, criterion, device, option_to_run):
#     model.train()
#     epoch_stopper = EpochStopper(num_batches_in_epoch=num_batches_in_epoch, do_partial_epochs=do_partial_epochs)
#     for fields, target in batch_iterator:
#         train_batch_step(model, optimizer, criterion, fields, target, option_to_run)
#         epoch_stopper()
#         if epoch_stopper.epoch_stop:
#             break


# def train_wrapper(model, optimizer, iterator, criterion, device, option_to_run):
#     start = time.time()
#     train_meta_epoch(model, optimizer, iterator, criterion, device, option_to_run)
#     end = time.time()
#     train_time = end - start
#     return train_time


def test(model, batch_iterator, criterion, device):
    model.eval()
    test_loss_sum = torch.zeros(1, device=device)
    test_set_size = 0

    ys = []
    targets = []
    auc = auroc.AUROC(task="binary")  # BinaryAUROC()

    with torch.no_grad():
        for fields, target in batch_iterator:  # tqdm.tqdm(..., smoothing=0, mininterval=1.0):
            y, _ = model(fields)
            test_loss_sum += criterion(y, target) * target.shape[0]
            test_set_size += target.shape[0]
            ys.append(y)
            targets.append(target.type(torch.IntTensor))

    loss = test_loss_sum.item() / test_set_size
    auc_res = auc(torch.cat(ys).to(device), torch.cat(targets).to(device)).item()  # auc.compute().item()

    return loss, auc_res  # loss can be logloss or mse


def valid_test(model, train_iterator_loss, valid_iterator, test_iterator, criterion, device):
    start = time.time()
    valid_err, valid_auc = test(model, valid_iterator, criterion, device)  # , ctr_err, half_err
    end = time.time()
    test_err, test_auc = test(model, test_iterator, criterion, device)

    if train_iterator_loss is not None:
        train_err, train_auc = test(model, train_iterator_loss, criterion, device)
    else:
        train_err, train_auc = None, None

    return train_err, train_auc, valid_err, valid_auc, test_err, test_auc, end - start


def valid_test_save(model, train_iterator_loss, valid_iterator, test_iterator, criterion, device, option_to_run,
                    study_name, trial_number, epoch_i, train_time, criterion_name, dataset_nm, best_error):
    train_err, train_auc, valid_err, valid_auc, test_err, test_auc, valid_time = valid_test(model,
                                                                                            train_iterator_loss,
                                                                                            valid_iterator,
                                                                                            test_iterator,
                                                                                            criterion, device)
    save_all_args_to_file(option_to_run, study_name, option_to_run.to_csv_res(), trial_number, epoch_i, train_err,
                          train_auc, valid_err, valid_auc, test_err, test_auc, train_time, valid_time,
                          criterion_name, dataset_nm)

    best_error.update(valid_err, valid_auc)


def main(dataset_nm, dataset_paths, option_to_run, epoch, criterion_name, weight_decay, device, study=None, trial=None):
    num_workers = 0
    device = torch.device(device)
    study_name = study.study_name if study is not None else ""
    trial_number = trial.number if trial is not None else 0

    train_dataset, valid_dataset, test_dataset = get_datasets(dataset_nm, dataset_paths)
    train_iterator, valid_iterator, test_iterator, train_iterator_loss = get_iterators(train_dataset, valid_dataset,
                                                                                       test_dataset,
                                                                                       option_to_run.batch_size,
                                                                                       num_workers, device)

    model = get_model(option_to_run.m_to_check, train_dataset, option_to_run.rank, option_to_run.emb_size,
                      option_to_run.tensor_fm_params).to(device)
    criterion = get_criterion(criterion_name)
    optimizer = get_optimizer(option_to_run.opt_name, model.parameters(), option_to_run.lr, weight_decay)
    # early_stopper = EarlyStopper()
    best_error = BestError()
    epoch_i = -1

    for epoch_ in range(epoch):
        start = time.time()
        model.train()
        epoch_i += 1
        epoch_stopper = EpochStopper(num_batches_in_epoch=num_batches_in_epoch, do_partial_epochs=do_partial_epochs)

        for fields, target in train_iterator:
            train_batch_step(model, optimizer, criterion, fields, target, option_to_run)
            epoch_stopper()
            if epoch_stopper.epoch_stop:
                epoch_stopper.restart()
                train_time = time.time() - start
                valid_test_save(model, train_iterator_loss, valid_iterator, test_iterator, criterion, device,
                                option_to_run, study_name, trial_number, epoch_i, train_time, criterion_name,
                                dataset_nm, best_error)

                start = time.time()
                model.train()
                epoch_i += 1

        if epoch_stopper.counter > 0:  # The remainder - last mini-epoch in the current pass over the training data
            train_time = time.time() - start
            valid_test_save(model, train_iterator_loss, valid_iterator, test_iterator, criterion, device, option_to_run,
                            study_name, trial_number, epoch_i, train_time, criterion_name, dataset_nm, best_error)

    train_err, train_auc, valid_err, valid_auc, test_err, test_auc, _ = valid_test(model, None, valid_iterator,
                                                                                   test_iterator, criterion, device)
    print_msg(f'valid error: {valid_err} test error: {test_err}')

    return best_error.best_logloss, best_error.best_auc, model


def top_main_for_option_run(study, trial, device_ind, option_to_run):
    import traceback
    set_torch_seed()
    device_str = get_device_str(device_ind)

    train_valid_test_paths = get_train_validation_test_preprocessed_paths(test_datasets_path)

    criterion_name = mse if movielens in train_valid_test_paths[0] else 'bcelogitloss'

    valid_err, valid_auc, model = main(dataset_name, train_valid_test_paths, option_to_run, epochs_num, criterion_name,
                                       0,
                                       device_str, study, trial)

    # to make stats (std, mean) of auc, logloss metrics more reliable we run same training several times
    #     for tmp_ind in range(evals_on_same_parameters-1):
    #         set_torch_seed(tmp_ind+1)
    #         main(dataset_name, train_valid_test_paths, option_to_run, epochs_num, criterion_name, 0,
    #                                     device_str, study, trial)

    return (valid_err if option_to_run.met_to_opt != auc else valid_auc)


==> anc/pytorch-tensorfm/src/main_functions/main_optuna.py <==
import traceback
import optuna
from optuna.storages import JournalStorage, JournalFileStorage
from main import top_main_for_option_run
from src.torchfm.torch_utils.options_to_run import Option2Run, TensorFMParams
from src.torchfm.torch_utils.constants import optuna_num_trials, logloss, mse, minimize, maximize, batch_sizes_to_check, \
    coef_vectors_max, coef_biases_max, coef_vectors_min, coef_biases_min, optuna_seed, lr_min, lr_max
from src.torchfm.torch_utils.optuna_utils import get_journal_name, erase_content_journal
from src.torchfm.torch_utils.utils import get_from_queue, set_torch_seed
from src.torchfm.torch_utils.io_utils import write_debug_info

def objective(study, trial, model_name, device_ind, metric_to_optimize, rank_param, emb_size, dim_int, ten_ranks):
    lr = trial.suggest_float('lr', lr_min, lr_max, log=True)
    opt_name = "adagrad"  # other optimizers causing issues with sparse/dense gradients
    batch_size = trial.suggest_categorical("batch_size", batch_sizes_to_check)

    coef_vectors = trial.suggest_float("coef_vectors", coef_vectors_min, coef_vectors_max)  # reg coef vectors
    coef_biases = trial.suggest_float("coef_biases", coef_biases_min, coef_biases_max)  # reg coef biases

    option_to_run = Option2Run(model_name, metric_to_optimize, rank_param, emb_size, lr, opt_name, batch_size, TensorFMParams(dim_int, ten_ranks), coef_vectors, coef_biases, 0.0)
    return top_main_for_option_run(study, trial, device_ind, option_to_run)


def run_optuna_study(model_name, metric_to_optimize, rank_param, emb_size, device_ind, dim_int, ten_ranks):

    journal_name = get_journal_name(model_name, metric_to_optimize, rank_param, emb_size, dim_int, ten_ranks)
    erase_content_journal(journal_name)
    storage = JournalStorage(JournalFileStorage(journal_name))
    study = optuna.create_study(study_name=f"Study {model_name} {metric_to_optimize} {rank_param} {emb_size}",
                                storage=storage,
                                direction=(minimize if metric_to_optimize in [logloss, mse] else maximize),
                                pruner=optuna.pruners.NopPruner(),
                                sampler=optuna.samplers.TPESampler(seed=optuna_seed))

    study.optimize(lambda trial: objective(study, trial, model_name, device_ind, metric_to_optimize, rank_param, emb_size, dim_int, ten_ranks), n_trials=optuna_num_trials)


def run_all_for_device_ind(queue, device_ind):
    try:
        set_torch_seed()

        while True:
            elm = get_from_queue(queue)
            if elm is None:
                write_debug_info("run_all_for_device_ind no elm returned. Exit. Device ind: ", str(device_ind))
                return

            model_name, metric_top_optimize, rank_param, emb_size, dim_int, ten_ranks = elm[0], elm[1], elm[2], elm[3], elm[4], elm[5]
            run_optuna_study(model_name, metric_top_optimize, rank_param, emb_size, device_ind, dim_int, ten_ranks)
    except Exception as e:
        write_debug_info("Exception in run_all_for_device_ind: ", str(e), traceback.format_exc())


==> anc/pytorch-tensorfm/src/main_functions/run_processes.py <==
import multiprocessing as mp
from multiprocessing import Process
from main_optuna import run_all_for_device_ind
from src.torchfm.torch_utils.constants import *


# tensorfm_options = [([2],[4]), ([2],[2]), ([2,3],[4,4]), ([2,3],[2,2])]
# tensorfm for Avazu
tensorfm_options = [([2,3],[8,8]), ([2,3],[16,16])] # [([2,3,4],[16,16,16]), ([2,3,4],[22,22,22])]

tensorfm_options_binary_random = [([2,3],[3,3]), ([3],[3])] # [([2,3,4],[16,16,16]), ([2,3,4],[22,22,22])]

lst_tensorfm_options = [(tensorfm, met_to_opt, 0, emb_size, tensorfm_option[0], tensorfm_option[1]) for met_to_opt in metrics_to_optimize for emb_size in emb_sizes for tensorfm_option in tensorfm_options_binary_random]

tensorfm_options_binary_random_4_cols = [([2,3],[3,3]), ([2,3,4],[4,4,4])]
lst_tensorfm_options_random_4_cols = [(tensorfm, met_to_opt, 0, emb_size, tensorfm_option[0], tensorfm_option[1]) for met_to_opt in metrics_to_optimize for emb_size in emb_sizes for tensorfm_option in tensorfm_options_binary_random_4_cols]

tensorfm_options_binary_random_4_cols_ = [([2,3,4],[1,1,1])]
lst_tensorfm_options_random_4_cols_ = [(tensorfm, met_to_opt, 0, emb_size, tensorfm_option[0], tensorfm_option[1]) for met_to_opt in metrics_to_optimize for emb_size in emb_sizes for tensorfm_option in tensorfm_options_binary_random_4_cols_]


fwfm_options = [(fwfm, met_to_opt, 0, emb_size, [0], [0]) for met_to_opt in metrics_to_optimize for emb_size in emb_sizes]
fm_options = [(fm, met_to_opt, 0, emb_size, [0], [0]) for met_to_opt in metrics_to_optimize for emb_size in emb_sizes]
lr_options = [(lr, met_to_opt, 0, emb_sizes[0], [0], [0]) for met_to_opt in metrics_to_optimize]
dcn_options = [(dcn, met_to_opt, 0, emb_size, [0], [0]) for met_to_opt in metrics_to_optimize for emb_size in emb_sizes]
afm_options = [(afm, met_to_opt, 0, emb_size, [0], [0]) for met_to_opt in metrics_to_optimize for emb_size in emb_sizes]
hofm_options = [(hofm, met_to_opt, 0, emb_size, [0], [0]) for met_to_opt in metrics_to_optimize for emb_size in emb_sizes]

# 8 processes
# Use: 'tmux attach'   to run session to run the python from
# ctrl B, D   --- to disconnect


if __name__ == '__main__':

    queue = mp.Queue()
    for tpl in (lst_tensorfm_options+fwfm_options):
        queue.put(tpl)

    processes = [Process(target=run_all_for_device_ind, args=(queue, dev_ind), daemon=True) for dev_ind in device_inds]

    [p.start() for p in processes]
    print("Started!!!!")
    [p.join() for p in processes]
    print("Ended!!!!")


==> anc/pytorch-tensorfm/src/main_functions/single_model_train_save.py <==
from src.main_functions.main import top_main_for_option_run
from src.torchfm.torch_utils.constants import tensorfm, tmp_save_dir
from src.torchfm.torch_utils.options_to_run import Option2Run, TensorFMParams
import torch


# def run_save_single_model():
#     opt_name = "adagrad"
#     batch_size = 256
#     learning_rate = 0.01578378074
#     model_name = "lowrank_fwfm"
#     device_ind = 0
#     metric_to_optimize = "logloss"
#     emb_size = 8
#     rank_param = 5
#     study = None
#     trial = None
#     reg_coef_vectors = 0.01
#     reg_coef_biases = 0.01

#     from src.torchfm.torch_utils.options_to_run import Option2Run
#     option_to_run = Option2Run(model_name, metric_to_optimize, rank_param, emb_size, learning_rate, opt_name, batch_size, reg_coef_vectors, reg_coef_biases, 0)

#     top_main_for_option_run(study, trial, device_ind, option_to_run)

def run_save_single_tensorfm_model_compas():
    opt_name = "adagrad"
    batch_size = 10
    learning_rate = float(0.09789094044298524)
    model_name = tensorfm
    device_ind = 0
    metric_to_optimize = "logloss"
    rank_param = 0
    emb_size = 8
    dim_int = [2, 3]
    ten_ranks = [4, 4]
    study = None
    trial = None
    reg_coef_vectors = 6.787145381076653e-05
    reg_coef_biases = 3.9281412499771244e-05
    option_to_run = Option2Run(model_name, metric_to_optimize, rank_param, emb_size, learning_rate, opt_name,
                               batch_size, TensorFMParams(dim_int, ten_ranks),
                               reg_coef_vectors, reg_coef_biases, 0.0)
    _, model = top_main_for_option_run(study, trial, device_ind, option_to_run)
    torch.save(model.state_dict(), f"{tmp_save_dir}/tensorfm_model_compas.pt")


def run_save_single_tensorfm_model():
    opt_name = "adagrad"
    batch_size = 1024
    learning_rate = float(0.0963042777)
    model_name = tensorfm
    device_ind = 0
    metric_to_optimize = "logloss"
    rank_param = 0
    emb_size = 8
    dim_int = [2, 3]  # dim_int = [2,3,4]
    ten_ranks = [2, 2]  # ten_ranks = [16,16,16]
    study = None
    trial = None
    reg_coef_vectors = 6.782664216257058e-05
    reg_coef_biases = 4.450358456996342e-05

    option_to_run = Option2Run(model_name, metric_to_optimize, rank_param, emb_size, learning_rate, opt_name,
                               batch_size, TensorFMParams(dim_int, ten_ranks), reg_coef_vectors, reg_coef_biases, 0.0)
    _, model = top_main_for_option_run(study, trial, device_ind, option_to_run)
    torch.save(model.state_dict(), f"{tmp_save_dir}/tensorfm_model.pt")

    #     Study tensorfm logloss 0 16,tensorfm,logloss,0,16,0.09630427772973353,adagrad,1024,2_3_4_16_16_16,True,6.782664216257058e-05,4.450358456996342e-05,0.0,47,10,0.36920858074128965,0.7984293103218079,0.38045444269295015,0.7793753147125244,0.37957595753737977,0.7798559665679932,6.044466257095337,3.282675266265869,bcelogitloss,avazu

    #     str(self.length) + "," + ",".join([str(i) for i in self.dim_int]) + "," + ",".join([str(i) for i in self.ten_ranks]) # tensorfm
    #     res = ",".join([str(i) for i in [self.m_to_check, self.met_to_opt, self.rank, self.emb_size, self.lr, self.opt_name, self.batch_size, tensor_fm_csv, self.return_l2, self.reg_coef_vectors, self.reg_coef_biases, self.part_id]])
    #     save_all_args_to_file(option_to_run, study_name, option_to_run.to_csv_res(), trial_number, epoch_i, train_err,
    #                               train_auc, valid_err, valid_auc, test_err, test_auc, train_time, valid_time,
    #                               criterion_name, dataset_nm)
    #     study_name, m_to_check, met_to_opt, rank, emb_size, lr, self.opt_name, self.batch_size, tensor_fm_csv, self.return_l2, self.reg_coef_vectors, self.reg_coef_biases, self.part_id

    option_to_run = Option2Run(model_name, metric_to_optimize, rank_param, emb_size, learning_rate, opt_name,
                               batch_size, TensorFMParams(dim_int, ten_ranks), reg_coef_vectors, reg_coef_biases, 0.0)
    _, model = top_main_for_option_run(study, trial, device_ind, option_to_run)
    torch.save(model.state_dict(), f"{tmp_save_dir}/tensorfm_model.pt")


def show_image(arr):
    # transform = T.ToPILImage()
    # img = transform(field_inter_weights)
    # img.show()

    import matplotlib.pyplot as plt
    import numpy as np

    # arr = np.ndarray((1,80,80,1))#This is your tensor
    # fig, ax = plt.subplots(figsize = (40,40))
    # ax.set_title('Interaction Weights of FwFM')
    # ax.set_xlabel('Rows')
    # ax.set_ylabel('Columns')

    arr_ = np.squeeze(arr)  # you can give axis attribute if you wanna squeeze in specific dimension
    plt.imshow(arr_)

    # Add colorbar
    min = np.min(arr_)
    max = np.max(arr_)
    middle = (max + min) / 2
    cbar = plt.colorbar(ticks=[min, middle, max])
    # cbar.ax.set_yticklabels(['Low', 'Medium', 'High'])

    plt.title("Interaction Weights of FwFM")
    plt.xlabel('Rows')
    plt.ylabel('Columns')
    plt.show()


# field_inter_weights = load_tensor("fwfm_0157_8")
# arr = field_inter_weights.detach().numpy()
# show_image(arr)

if __name__ == '__main__':
    run_save_single_tensorfm_model()
    # run_save_single_tensorfm_model_compas()


==> anc/pytorch-tensorfm/src/pyspark_main/scripts/deploy_run.sh <==
zip -r src.zip ./src
rsync src.zip src/pyspark_main/scripts/run_pyspark.sh src/pyspark_main/scripts/run_pyspark_experiment.py jet-gw.blue.ygrid.yahoo.com:~/
rm src.zip

ssh -A ${USER}@jet-gw.blue.ygrid.yahoo.com "pkinit-user; sudo -u cfs_head pkinit-user;
chmod 775 src.zip run_pyspark.sh run_pyspark_experiment.py
ascfs hput -f src.zip run_pyspark_experiment.py hdfs://jetblue-nn1.blue.ygrid.yahoo.com:8020/projects/moneyball/${USER}/low_rank_experiments/src/
ascfs hchmod 775 hdfs://jetblue-nn1.blue.ygrid.yahoo.com:8020/projects/moneyball/${USER}/low_rank_experiments/src/*
rm src.zip run_pyspark_experiment.py
./run_pyspark.sh"



==> anc/pytorch-tensorfm/src/pyspark_main/scripts/run_pyspark.sh <==
# Explanations about the docker image: https://jetblue-jupyter.blue.ygrid.yahoo.com:9999/nb/notebooks/projects/notebooks/jupyter/samples[…]/Jupyter_Demo_2.0__Custom_Python_Libraries.ipynb

# ml image docker doc: https://git.ouryahoo.com/hadoop-user-images/ml/blob/master/image-deploy.yaml
# https://tools.ygrid.yahoo.com:4443/abft/#/status/huserimages

# Ariel's project  https://git.ouryahoo.com/haifa-labs-mail/Geonosis/tree/dev

# queue gpu_v100   or   default
export QUEUE=gpu_v100
export USER=<username>
export BASE_PATH=hdfs://jetblue-nn1.blue.ygrid.yahoo.com:8020/projects/moneyball/${USER}/low_rank_experiments
export SRC_PATH=${BASE_PATH}/src
# ------------------------------------- #

${SPARK_HOME}/bin/spark-submit \
--master yarn \
--deploy-mode cluster \
--queue ${QUEUE} \
--executor-memory 20G \
--driver-memory 20G \
--conf spark.executor.resource.gpu.amount=1 \
--conf spark.oath.dockerImage=ml/rhel8_mlbundle:2021.12.1 \
--conf spark.driver.memoryOverhead=10G \
--conf spark.executor.memoryOverhead=6G \
--conf spark.hadoop.hive.metastore.uris=thrift://bassniumblue-hcat.blue.ygrid.yahoo.com:50513 \
--conf spark.kerberos.access.hadoopFileSystems=hdfs://bassniumblue-nn1.blue.ygrid.yahoo.com:8020 \
--conf spark.yarn.maxAppAttempts=1 \
--conf spark.ui.view.acls=* \
--archives ${SRC_PATH}/torchmetrics.zip \
--py-files ${SRC_PATH}/src.zip \
${SRC_PATH}/run_pyspark_experiment.py

#
#  ml/rhel8_mlbundle:2023.03.9

#--conf spark.pyspark.python=/opt/vz/1.0/bin/python \
#--conf spark.pyspark.driver.python=/opt/vz/1.0/bin/python \


==> anc/pytorch-tensorfm/src/pyspark_main/scripts/run_pyspark_experiment.py <==
import random

from pyspark.sql import SparkSession, DataFrame, Window
from pyspark.sql.functions import row_number
from pyspark.sql.functions import spark_partition_id

from src.main_functions.main import top_main_for_option_run
from src.torchfm.torch_utils.options_to_run import all_options_for_studies, Option2Run

df_columns = ["model", "metric_to_opt", "rank_prm", "emb_size", "lr", "opt_name", "batch_size", "reg_coef_vectors", "reg_coef_biases"]


def create_df_options_to_run(spark : SparkSession) -> DataFrame:
    df = spark.createDataFrame(data=all_options_for_studies, schema=df_columns)
    return df.repartition(1000).withColumn("part_id", spark_partition_id())  #.withColumn("row_id", row_number().over(Window.orderBy(df_columns))).repartition("row_id")


def run_training_models(spark: SparkSession):
    def process_data(partition_data):
        for row in partition_data:
            option2run = Option2Run(row.model, row.metric_to_opt, row.rank_prm, row.emb_size, row.lr, row.opt_name, row.batch_size, row.reg_coef_vectors, row.reg_coef_biases, row.part_id)
            top_main_for_option_run(None, None, 0, option2run)
            yield [row.model, row.metric_to_opt, row.rank_prm, row.emb_size, row.lr, row.opt_name, row.batch_size, row.reg_coef_vectors, row.reg_coef_biases]

    df = create_df_options_to_run(spark)
    res_rdd = df.rdd.mapPartitions(process_data)
    print(res_rdd.count())


if __name__ == '__main__':

    spark = SparkSession \
        .builder \
        .appName("FM models Training") \
        .enableHiveSupport() \
        .getOrCreate()

    # print("CUDA_VISIBLE_DEVICES={}".format(os.environ['CUDA_VISIBLE_DEVICES']))
    # print(list(map(int, os.environ['CUDA_VISIBLE_DEVICES'].split(','))))

    # run models
    run_training_models(spark)


==> anc/pytorch-tensorfm/src/test/test_fwfm.py <==
import unittest
import torch

from src.torchfm.model.fwfm import FieldWeightedFactorizationMachineModel
from src.torchfm.model.low_rank_fwfm import LowRankFieldWeightedFactorizationMachineModel

class TestFieldWeightedFactorizationMachineModel(unittest.TestCase):

    def test_interaction_matrix_calc(self):
        num_features = 10
        embed_dim = 4
        num_fields = 5
        model = FieldWeightedFactorizationMachineModel(num_features, embed_dim, num_fields)
        with torch.no_grad():
            x = torch.tensor([[1, 2, 3, 4, 5], [5, 6, 7, 8, 9]])
            emb = model.embeddings(x)
            res1 = model._calc_factorization_interactions_tensors(emb)
            res2 = model._calc_factorization_interactions_nested_loops(emb)
            assert torch.allclose(res1, res2)

            # diffTensor = torch.flatten(res1) - torch.flatten(res2)
            # diffTensorNorm = torch.linalg.vector_norm(diffTensor, ord=2)
            # assert diffTensorNorm < 1e-9

    def test_low_rank_interaction_matrix_calc(self):
        num_features = 10
        embed_dim = 4
        num_fields = 5
        c = 4
        model = LowRankFieldWeightedFactorizationMachineModel(num_features, embed_dim, num_fields, c)
        with torch.no_grad():
            x = torch.tensor([[1, 2, 3, 4, 5], [5, 6, 7, 8, 9]])

            res1 = model._calc_diag_d()
            res2 = model._calc_diag_d_straighforward()
            assert torch.allclose(res1, res2)

            # diffTensor = torch.flatten(res1) - torch.flatten(res2)
            # diffTensorNorm = torch.linalg.vector_norm(diffTensor, ord=2)
            # assert diffTensorNorm < 1e-9


if __name__ == '__main__':
    unittest.main(verbosity=2)


==> anc/pytorch-tensorfm/src/test/test_layers.py <==
import unittest

import numpy as np
import torch

from src.torchfm.layer import AnovaKernel


class TestAnovaKernel(unittest.TestCase):

    def test_forward_order_2(self):
        batch_size, num_fields, embed_dim = 32, 16, 16
        kernel = AnovaKernel(order=2, reduce_sum=True).eval()
        with torch.no_grad():
            x = torch.FloatTensor(np.random.randn(batch_size, num_fields, embed_dim))
            y_true = 0
            for i in range(num_fields - 1):
                for j in range(i + 1, num_fields):
                    y_true = x[:, i, :] * x[:, j, :] + y_true
            y_true = torch.sum(y_true, dim=1, keepdim=True).numpy()
            y_pred = kernel(x).numpy()
        np.testing.assert_almost_equal(y_pred, y_true, 3)

    def test_forward_order_3(self):
        batch_size, num_fields, embed_dim = 32, 16, 16
        kernel = AnovaKernel(order=3, reduce_sum=True).eval()
        with torch.no_grad():
            x = torch.FloatTensor(np.random.randn(batch_size, num_fields, embed_dim))
            y_true = 0
            for i in range(num_fields - 2):
                for j in range(i + 1, num_fields - 1):
                    for k in range(j + 1, num_fields):
                        y_true = x[:, i, :] * x[:, j, :] * x[:, k, :] + y_true
            y_true = torch.sum(y_true, dim=1, keepdim=True).numpy()
            y_pred = kernel(x).numpy()
        np.testing.assert_almost_equal(y_pred, y_true, 3)

    def test_forward_order_4(self):
        batch_size, num_fields, embed_dim = 32, 16, 16
        kernel = AnovaKernel(order=4, reduce_sum=True).eval()
        with torch.no_grad():
            x = torch.FloatTensor(np.random.randn(batch_size, num_fields, embed_dim))
            y_true = 0
            for i in range(num_fields - 3):
                for j in range(i + 1, num_fields - 2):
                    for k in range(j + 1, num_fields - 1):
                        for l in range(k + 1, num_fields):
                            y_true = x[:, i, :] * x[:, j, :] * x[:, k, :] * x[:, l, :] + y_true
            y_true = torch.sum(y_true, dim=1, keepdim=True).numpy()
            y_pred = kernel(x).numpy()
        np.testing.assert_almost_equal(y_pred, y_true, 3)


if __name__ == '__main__':
    unittest.main(verbosity=2)


==> anc/pytorch-tensorfm/src/test/test_pruned_fwfm.py <==
import unittest
import torch

from src.torchfm.model.fwfm import PrunedFieldWeightedFactorizationMachineModel


class TestPrunedFieldWeightedFactorizationMachineModel(unittest.TestCase):

    def test_interaction_matrix_calc(self):
        num_features = 10
        embed_dim = 4
        num_fields = 5
        model = PrunedFieldWeightedFactorizationMachineModel(num_features, embed_dim, num_fields, 2)
        model.eval()

        with torch.no_grad():
            x = torch.tensor([[1, 2, 3, 4, 5], [5, 6, 7, 8, 9]])
            emb = model.embeddings(x)
            res1 = model.calc_factorization_interactions(emb)
            res2 = model.calc_factorization_interactions_debug(emb)
            assert torch.allclose(res1, res2)


if __name__ == '__main__':
    unittest.main(verbosity=2)


==> anc/pytorch-tensorfm/src/test/test_tensorfm.py <==
import unittest
import torch

from src.torchfm.model.tensorfm import TensorFactorizationMachineModel


class TestTensorFactorizationMachineModel(unittest.TestCase):

    def test_interaction_matrix_calc(self):
        # dim_int = [d_1,...,d_l] and rank_tensors = [r_1,...,r_l] are two lists
        # For an index 1 <= i <= l, we consider a d_i-order interaction of rank r_i
        embed_dim = 6
        num_features = 20  # as in the fm implemented in this repo
        num_fields = 4
        dim_int = [2]
        rank_tensors = [3]
        model = TensorFactorizationMachineModel(num_features, num_fields, embed_dim, dim_int, rank_tensors)
        with torch.no_grad():
            x = torch.tensor([[[3, 7, 11, 16], [3, 8, 12, 17],[3, 7, 11, 16],[3, 7, 11, 16],[3, 7, 11, 16]]])
            res, reg = model(x)


            # diffTensor = torch.flatten(res1) - torch.flatten(res2)
            # diffTensorNorm = torch.linalg.vector_norm(diffTensor, ord=2)
            # assert diffTensorNorm < 1e-9

    def test_different_implementations(self):
        embed_dim = 6
        num_features = 20  # as in the fm implemented in this repo
        num_fields = 4
        dim_int = [2]
        rank_tensors = [3]
        model = TensorFactorizationMachineModel(num_features, num_fields, embed_dim, dim_int, rank_tensors)
        with torch.no_grad():
            x = torch.tensor([[[3, 7, 11, 16], [3, 8, 12, 17], [3, 7, 11, 16], [3, 7, 11, 16], [3, 7, 11, 16]]])
            emb, reg_emb = model.embedding(x, True)
            res1 = model.calc_cross(emb, 0)
            res2 = model.calc_cross_old(emb, 0)
            print("")
            print(res1)
            print(res2)
            assert torch.allclose(res1, res2)


if __name__ == '__main__':
    unittest.main(verbosity=2)


==> anc/pytorch-tensorfm/src/torchfm/dataset/wrapper_dataset.py <==
import numpy as np
import torch

from src.torchfm.torch_utils.constants import label
from src.torchfm.torch_utils.io_utils import read_pd_dataframe


class WrapperDataset(torch.utils.data.Dataset):
    """
    General Dataset wrapper

    Data preparation
        splits the dataset to the features and the label

    :param dataset_path: dataset path
    """
    multivalued = False

    def __init__(self, dataset_path, sep='\t', engine='c', header='infer'):
        data = read_pd_dataframe(dataset_path, sep, engine, header)

        self.items = data.loc[:, data.columns != label].to_numpy().astype(np.int32)
        self.targets = data.loc[:, label].to_numpy().astype(np.float32)
        self.field_dims = np.max(self.items)
        self.num_columns = len(self.items[0])

    def __len__(self):
        return self.targets.shape[0]


==> anc/pytorch-tensorfm/src/torchfm/dataset/wrapper_multivalued_dataset.py <==
import numpy as np
import pandas as pd
import torch

from src.torchfm.torch_utils.io_utils import read_pd_dataframe


class WrapperMultivaluedDataset(torch.utils.data.Dataset):
    """
    General Multivalued Dataset

    Data preparation
        splits the dataset to the features and the label

    :param dataset_path: dataset path
    """
    multivalued = True

    def __init__(self, dataset_path, sep=',', secondary_sep='|', engine='c', header='infer'):
        miltival_col_name = 'genres'
        data = read_pd_dataframe(dataset_path, sep, engine, header)
        self.targets = data['label'].to_numpy().astype(np.float32)
        data = data.drop('label', axis=1)

        data[miltival_col_name] = data[miltival_col_name].str.split(secondary_sep).apply(lambda x: [int(i) for i in x])

        self.max_length = max(data[miltival_col_name].map(len))

        num_columns = len(data.columns)
        global_offsets = list(range(num_columns - 1))

        self.weights = np.vstack(data[miltival_col_name].apply(lambda x: WrapperMultivaluedDataset._create_weights(x, self.max_length, num_columns - 1)).to_numpy()).astype(np.float32)
        self.offsets = np.vstack(data[miltival_col_name].apply(lambda x: WrapperMultivaluedDataset._create_offsets(x, num_columns - 2, global_offsets)).to_numpy()).astype(np.int32)

        data[miltival_col_name] = data[miltival_col_name].apply(lambda x: x + [0] * (self.max_length - len(x)))

        lst_genres = ['genre' + str(i) for i in range(0, 6)]
        df_genres = pd.DataFrame(data[miltival_col_name].to_list(), columns=lst_genres)

        self.indices = pd.concat([data.drop([miltival_col_name], axis=1), df_genres], axis=1, join='inner').to_numpy().astype(np.int32)
        self.field_dims = np.max(self.indices)
        self.num_columns = num_columns

    def __len__(self):
        return self.targets.shape[0]

    # def __getitem__(self, index):
    #     return np.concatenate((self.indices[index], self.offsets[index], self.weights[index]), axis=0, dtype='float32'), self.targets[index]

    @staticmethod
    def _create_weights(lst, full_length, num_cols, align_val=0.0):
        length = len(lst)
        weights = np.empty if length == 0 else np.array([1.0] * num_cols + [1.0 / length] * length + [align_val] * (full_length - length))
        return weights.astype(np.float32)

    @staticmethod
    def _create_offsets(lst, num_cols, global_offsets):
        return np.array(global_offsets + [num_cols + len(lst)])


==> anc/pytorch-tensorfm/src/torchfm/layer.py <==
import numpy as np
import torch
import torch.nn.functional as F
from src.torchfm.model.embedding_factory import EmbeddingFactory
from src.torchfm.torch_utils.constants import sparseGrads


class FeaturesLinear(torch.nn.Module):

    def __init__(self, field_dims, output_dim=1, is_multival=False):
        super().__init__()
        self.fc = EmbeddingFactory.get_embedding(np.sum(field_dims)+1, output_dim,  sparse=sparseGrads, is_multival=is_multival)  # torch.nn.Embedding(np.sum(field_dims)+1, output_dim)
        self.bias = torch.nn.Parameter(torch.zeros((output_dim,)))
        with torch.no_grad():
            torch.nn.init.trunc_normal_(self.fc.weight, std=0.01)
        #self.offsets = np.array((0, *np.cumsum(field_dims)[:-1]), dtype=np.long)

    def forward(self, x, return_l2=False):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        :param return_l2: whether to return the l2 regularization term
        """
        embed, reg = self.fc(x, return_l2)
        score = torch.sum(embed, dim=1) + self.bias
        reg = reg if return_l2 else 0.0   # global bias is not a part of teh regularization: torch.square(self.bias)
        return score, reg


class FeaturesEmbedding(torch.nn.Module):

    def __init__(self, field_dims, embed_dim, is_multival=False):
        super().__init__()
        self.embedding = EmbeddingFactory.get_embedding(np.sum(field_dims)+1, embed_dim, sparse=sparseGrads, is_multival=is_multival)  #  torch.nn.Embedding(np.sum(field_dims)+1, embed_dim)
        # self.offsets = np.array((0, *np.cumsum(field_dims)[:-1]), dtype=np.long)
        with torch.no_grad():
            torch.nn.init.trunc_normal_(self.embedding.weight, std=0.01)

    def forward(self, x, return_l2=False):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        :param return_l2
        """
        # x = x  #+ x.new_tensor(self.offsets).unsqueeze(0)
        return self.embedding(x, return_l2)


class FieldAwareFactorizationMachine(torch.nn.Module):

    def __init__(self, field_dims, embed_dim):
        super().__init__()
        self.num_fields = len(field_dims)
        self.embeddings = torch.nn.ModuleList([
            torch.nn.Embedding(sum(field_dims), embed_dim) for _ in range(self.num_fields)
        ])
        self.offsets = np.array((0, *np.cumsum(field_dims)[:-1]), dtype=np.long)
        for embedding in self.embeddings:
            torch.nn.init.xavier_uniform_(embedding.weight.data)

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        """
        x = x + x.new_tensor(self.offsets).unsqueeze(0)
        xs = [self.embeddings[i](x) for i in range(self.num_fields)]
        ix = list()
        for i in range(self.num_fields - 1):
            for j in range(i + 1, self.num_fields):
                ix.append(xs[j][:, i] * xs[i][:, j])
        ix = torch.stack(ix, dim=1)
        return ix


class FactorizationMachine(torch.nn.Module):

    def __init__(self, reduce_sum=True):
        super().__init__()
        self.reduce_sum = reduce_sum

    def forward(self, x):
        """
        :param x: Float tensor of size ``(batch_size, num_fields, embed_dim)``
        """
        square_of_sum = torch.sum(x, dim=1) ** 2
        sum_of_square = torch.sum(x ** 2, dim=1)
        ix = square_of_sum - sum_of_square
        if self.reduce_sum:
            ix = torch.sum(ix, dim=1, keepdim=True)
        return 0.5 * ix


class MultiLayerPerceptron(torch.nn.Module):

    def __init__(self, input_dim, embed_dims, dropout, output_layer=True):
        super().__init__()
        layers = list()
        for embed_dim in embed_dims:
            layers.append(torch.nn.Linear(input_dim, embed_dim))
            layers.append(torch.nn.BatchNorm1d(embed_dim))
            layers.append(torch.nn.ReLU())
            layers.append(torch.nn.Dropout(p=dropout))
            input_dim = embed_dim
        if output_layer:
            layers.append(torch.nn.Linear(input_dim, 1))
        self.mlp = torch.nn.Sequential(*layers)

    def forward(self, x):
        """
        :param x: Float tensor of size ``(batch_size, embed_dim)``
        """
        return self.mlp(x)


class InnerProductNetwork(torch.nn.Module):

    def forward(self, x):
        """
        :param x: Float tensor of size ``(batch_size, num_fields, embed_dim)``
        """
        num_fields = x.shape[1]
        row, col = list(), list()
        for i in range(num_fields - 1):
            for j in range(i + 1, num_fields):
                row.append(i), col.append(j)
        return torch.sum(x[:, row] * x[:, col], dim=2)


class OuterProductNetwork(torch.nn.Module):

    def __init__(self, num_fields, embed_dim, kernel_type='mat'):
        super().__init__()
        num_ix = num_fields * (num_fields - 1) // 2
        if kernel_type == 'mat':
            kernel_shape = embed_dim, num_ix, embed_dim
        elif kernel_type == 'vec':
            kernel_shape = num_ix, embed_dim
        elif kernel_type == 'num':
            kernel_shape = num_ix, 1
        else:
            raise ValueError('unknown kernel type: ' + kernel_type)
        self.kernel_type = kernel_type
        self.kernel = torch.nn.Parameter(torch.zeros(kernel_shape))
        torch.nn.init.xavier_uniform_(self.kernel.data)

    def forward(self, x):
        """
        :param x: Float tensor of size ``(batch_size, num_fields, embed_dim)``
        """
        num_fields = x.shape[1]
        row, col = list(), list()
        for i in range(num_fields - 1):
            for j in range(i + 1, num_fields):
                row.append(i), col.append(j)
        p, q = x[:, row], x[:, col]
        if self.kernel_type == 'mat':
            kp = torch.sum(p.unsqueeze(1) * self.kernel, dim=-1).permute(0, 2, 1)
            return torch.sum(kp * q, -1)
        else:
            return torch.sum(p * q * self.kernel.unsqueeze(0), -1)


class CrossNetwork(torch.nn.Module):

    def __init__(self, input_dim, num_layers):
        super().__init__()
        self.num_layers = num_layers
        self.w = torch.nn.ModuleList([
            torch.nn.Linear(input_dim, 1, bias=False) for _ in range(num_layers)
        ])
        self.b = torch.nn.ParameterList([
            torch.nn.Parameter(torch.zeros((input_dim,))) for _ in range(num_layers)
        ])

    def forward(self, x, return_l2=False):
        """
        :param x: Float tensor of size ``(batch_size, num_fields, embed_dim)``
        :param return_l2: whether to return the l2 regularization term
        """
        x0 = x
        reg_loss = 0.0
        for i in range(self.num_layers):
            xw = self.w[i](x)
            x = x0 * xw + self.b[i] + x
            if return_l2:
                reg_loss += torch.norm(self.w[i].weight, p=2)**2
        return x, reg_loss


class AttentionalFactorizationMachine(torch.nn.Module):

    def __init__(self, embed_dim, attn_size, dropouts):
        super().__init__()
        self.attention = torch.nn.Linear(embed_dim, attn_size)
        self.projection = torch.nn.Linear(attn_size, 1)
        self.fc = torch.nn.Linear(embed_dim, 1)
        self.dropouts = dropouts

    def forward(self, x, return_l2=False):
        """
        :param x: Float tensor of size ``(batch_size, num_fields, embed_dim)``
        :param return_l2: whether to return the l2 regularization term
        """
        num_fields = x.shape[1]
        row, col = list(), list()
        for i in range(num_fields - 1):
            for j in range(i + 1, num_fields):
                row.append(i), col.append(j)
        p, q = x[:, row], x[:, col]
        inner_product = p * q
        attn_scores = F.relu(self.attention(inner_product))
        attn_scores = F.softmax(self.projection(attn_scores), dim=1)
        attn_scores = F.dropout(attn_scores, p=self.dropouts[0], training=self.training)
        attn_output = torch.sum(attn_scores * inner_product, dim=1)
        attn_output = F.dropout(attn_output, p=self.dropouts[1], training=self.training)

        reg_loss = (
            torch.norm(self.attention.weight, p=2) ** 2 +
            torch.norm(self.projection.weight, p=2) ** 2 +
            torch.norm(self.fc.weight, p=2) ** 2
        ) if return_l2 else 0.0
        return self.fc(attn_output), reg_loss


class CompressedInteractionNetwork(torch.nn.Module):

    def __init__(self, input_dim, cross_layer_sizes, split_half=True):
        super().__init__()
        self.num_layers = len(cross_layer_sizes)
        self.split_half = split_half
        self.conv_layers = torch.nn.ModuleList()
        prev_dim, fc_input_dim = input_dim, 0
        for i in range(self.num_layers):
            cross_layer_size = cross_layer_sizes[i]
            self.conv_layers.append(torch.nn.Conv1d(input_dim * prev_dim, cross_layer_size, 1,
                                                    stride=1, dilation=1, bias=True))
            if self.split_half and i != self.num_layers - 1:
                cross_layer_size //= 2
            prev_dim = cross_layer_size
            fc_input_dim += prev_dim
        self.fc = torch.nn.Linear(fc_input_dim, 1)

    def forward(self, x):
        """
        :param x: Float tensor of size ``(batch_size, num_fields, embed_dim)``
        """
        xs = list()
        x0, h = x.unsqueeze(2), x
        for i in range(self.num_layers):
            x = x0 * h.unsqueeze(1)
            batch_size, f0_dim, fin_dim, embed_dim = x.shape
            x = x.view(batch_size, f0_dim * fin_dim, embed_dim)
            x = F.relu(self.conv_layers[i](x))
            if self.split_half and i != self.num_layers - 1:
                x, h = torch.split(x, x.shape[1] // 2, dim=1)
            else:
                h = x
            xs.append(x)
        return self.fc(torch.sum(torch.cat(xs, dim=1), 2))


class AnovaKernel(torch.nn.Module):

    def __init__(self, order, reduce_sum=True):
        super().__init__()
        self.order = order
        self.reduce_sum = reduce_sum

    def forward(self, x):
        """
        :param x: Float tensor of size ``(batch_size, num_fields, embed_dim)``
        """
        batch_size, num_fields, embed_dim = x.shape
        a_prev = torch.ones((batch_size, num_fields + 1, embed_dim), dtype=torch.float).to(x.device)
        for t in range(self.order):
            a = torch.zeros((batch_size, num_fields + 1, embed_dim), dtype=torch.float).to(x.device)
            a[:, t+1:, :] += x[:, t:, :] * a_prev[:, t:-1, :]
            a = torch.cumsum(a, dim=1)
            a_prev = a
        if self.reduce_sum:
            return torch.sum(a[:, -1, :], dim=-1, keepdim=True)
        else:
            return a[:, -1, :]


==> anc/pytorch-tensorfm/src/torchfm/model/afi.py <==
import torch
import torch.nn.functional as F

from src.torchfm.layer import FeaturesEmbedding, FeaturesLinear, MultiLayerPerceptron


class AutomaticFeatureInteractionModel(torch.nn.Module):
    """
    A pytorch implementation of AutoInt.

    Reference:
        W Song, et al. AutoInt: Automatic Feature Interaction Learning via Self-Attentive Neural Networks, 2018.
    """

    def __init__(self, field_dims, embed_dim, atten_embed_dim, num_heads, num_layers, mlp_dims, dropouts, has_residual=True):
        super().__init__()
        self.num_fields = len(field_dims)
        self.linear = FeaturesLinear(field_dims)
        self.embedding = FeaturesEmbedding(field_dims, embed_dim)
        self.atten_embedding = torch.nn.Linear(embed_dim, atten_embed_dim)
        self.embed_output_dim = len(field_dims) * embed_dim
        self.atten_output_dim = len(field_dims) * atten_embed_dim
        self.has_residual = has_residual
        self.mlp = MultiLayerPerceptron(self.embed_output_dim, mlp_dims, dropouts[1])
        self.self_attns = torch.nn.ModuleList([
            torch.nn.MultiheadAttention(atten_embed_dim, num_heads, dropout=dropouts[0]) for _ in range(num_layers)
        ])
        self.attn_fc = torch.nn.Linear(self.atten_output_dim, 1)
        if self.has_residual:
            self.V_res_embedding = torch.nn.Linear(embed_dim, atten_embed_dim)

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        """
        embed_x = self.embedding(x)
        atten_x = self.atten_embedding(embed_x)
        cross_term = atten_x.transpose(0, 1)
        for self_attn in self.self_attns:
            cross_term, _ = self_attn(cross_term, cross_term, cross_term)
        cross_term = cross_term.transpose(0, 1)
        if self.has_residual:
            V_res = self.V_res_embedding(embed_x)
            cross_term += V_res
        cross_term = F.relu(cross_term).contiguous().view(-1, self.atten_output_dim)
        x = self.linear(x) + self.attn_fc(cross_term) + self.mlp(embed_x.view(-1, self.embed_output_dim))
        return torch.sigmoid(x.squeeze(1))


==> anc/pytorch-tensorfm/src/torchfm/model/afm.py <==
import torch

from src.torchfm.layer import FeaturesEmbedding, FeaturesLinear, AttentionalFactorizationMachine


class AttentionalFactorizationMachineModel(torch.nn.Module):
    """
    A pytorch implementation of Attentional Factorization Machine.

    Reference:
        J Xiao, et al. Attentional Factorization Machines: Learning the Weight of Feature Interactions via Attention Networks, 2017.
    """

    def __init__(self, field_dims, embed_dim, attn_size, dropouts, is_multival=False):
        super().__init__()
        # self.num_fields = len(field_dims)
        self.embedding = FeaturesEmbedding(field_dims, embed_dim)
        self.linear = FeaturesLinear(field_dims)
        self.afm = AttentionalFactorizationMachine(embed_dim, attn_size, dropouts)

    def forward(self, x, return_l2=False):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        :param return_l2: whether to return the l2 regularization term
        """
        emb, emb_reg = self.embedding(x, return_l2)
        afm, afm_reg = self.afm(emb, return_l2)
        lin, lin_reg = self.linear(x, return_l2)
        x = afm+lin
        # x = self.linear(x) + self.afm(self.embedding(x))
        return x.squeeze(1), [emb_reg, afm_reg+lin_reg]   # torch.sigmoid()    - remove sigmoid since train/test with bcewithlogit


==> anc/pytorch-tensorfm/src/torchfm/model/afn.py <==
import math
import torch
import torch.nn.functional as F

from src.torchfm.layer import FeaturesEmbedding, FeaturesLinear, MultiLayerPerceptron

class LNN(torch.nn.Module):
    """
    A pytorch implementation of LNN layer
    Input shape
        - A 3D tensor with shape: ``(batch_size,field_size,embedding_size)``.
    Output shape
        - 2D tensor with shape:``(batch_size,LNN_dim*embedding_size)``.
    Arguments
        - **in_features** : Embedding of feature.
        - **num_fields**: int.The field size of feature.
        - **LNN_dim**: int.The number of Logarithmic neuron.
        - **bias**: bool.Whether or not use bias in LNN.
    """
    def __init__(self, num_fields, embed_dim, LNN_dim, bias=False):
        super(LNN, self).__init__()
        self.num_fields = num_fields
        self.embed_dim = embed_dim
        self.LNN_dim = LNN_dim
        self.lnn_output_dim = LNN_dim * embed_dim
        self.weight = torch.nn.Parameter(torch.Tensor(LNN_dim, num_fields))
        if bias:
            self.bias = torch.nn.Parameter(torch.Tensor(LNN_dim, embed_dim))
        else:
            self.register_parameter('bias', None)
        self.reset_parameters()
    
    def reset_parameters(self):
        stdv = 1. / math.sqrt(self.weight.size(1))
        self.weight.data.uniform_(-stdv, stdv)
        if self.bias is not None:
            self.bias.data.uniform_(-stdv, stdv)

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields, embedding_size)``
        """
        embed_x_abs = torch.abs(x) # Computes the element-wise absolute value of the given input tensor.
        embed_x_afn = torch.add(embed_x_abs, 1e-7)
        # Logarithmic Transformation
        embed_x_log = torch.log1p(embed_x_afn) # torch.log1p and torch.expm1
        lnn_out = torch.matmul(self.weight, embed_x_log)
        if self.bias is not None:
            lnn_out += self.bias
        lnn_exp = torch.expm1(lnn_out)
        output = F.relu(lnn_exp).contiguous().view(-1, self.lnn_output_dim)
        return output






class AdaptiveFactorizationNetwork(torch.nn.Module):
    """
    A pytorch implementation of AFN.

    Reference:
        Cheng W, et al. Adaptive Factorization Network: Learning Adaptive-Order Feature Interactions, 2019.
    """
    def __init__(self, field_dims, embed_dim, LNN_dim, mlp_dims, dropouts):
        super().__init__()
        self.num_fields = len(field_dims)
        self.linear = FeaturesLinear(field_dims)    # Linear
        self.embedding = FeaturesEmbedding(field_dims, embed_dim)   # Embedding
        self.LNN_dim = LNN_dim
        self.LNN_output_dim = self.LNN_dim * embed_dim
        self.LNN = LNN(self.num_fields, embed_dim, LNN_dim)
        self.mlp = MultiLayerPerceptron(self.LNN_output_dim, mlp_dims, dropouts[0])

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        """
        embed_x = self.embedding(x)
        lnn_out = self.LNN(embed_x)
        x = self.linear(x) + self.mlp(lnn_out)
        return torch.sigmoid(x.squeeze(1))



==> anc/pytorch-tensorfm/src/torchfm/model/dcn.py <==
import torch

from src.torchfm.layer import FeaturesEmbedding, CrossNetwork, MultiLayerPerceptron, FeaturesLinear


class DeepCrossNetworkModel(torch.nn.Module):
    """
    A pytorch implementation of Deep & Cross Network.

    Reference:
        R Wang, et al. Deep & Cross Network for Ad Click Predictions, 2017.
    """

    def __init__(self, field_dims, num_columns, embed_dim, num_layers, mlp_dims, dropout, is_multival=False):
        super().__init__()
        self.embedding = FeaturesEmbedding(field_dims, embed_dim)
        self.embed_output_dim = num_columns * embed_dim
        self.cn = CrossNetwork(self.embed_output_dim, num_layers)
        #self.mlp = MultiLayerPerceptron(self.embed_output_dim, mlp_dims, dropout, output_layer=False)
        # self.linear = torch.nn.Linear(self.embed_output_dim, 1)
        self.linear = torch.nn.Linear(self.embed_output_dim, 1)    # self.linear = FeaturesLinear(field_dims, is_multival=is_multival)
        #self.linear = torch.nn.Linear(mlp_dims[-1] + self.embed_output_dim, 1)

    def forward(self, x, return_l2=False):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        :param return_l2: whether to return the l2 regularization term
        """
        embed_x, reg_emb = self.embedding(x)
        embed_x = embed_x.view(-1, self.embed_output_dim)
        x_l1, reg_cn = self.cn(embed_x)

        weights = self.linear.weight  # Tensor of shape (1, embed_output_dim)
        reg_lin = torch.sum(weights ** 2)
        #h_l2 = self.mlp(embed_x)
        #x_stack = torch.cat([x_l1, h_l2], dim=1)
        x_stack = torch.cat([x_l1], dim=1)
        p = self.linear(x_stack)
        return p.squeeze(1), [reg_emb,reg_cn + reg_lin]    # torch.sigmoid()    - remove sigmoid since train/test with bcewithlogit


==> anc/pytorch-tensorfm/src/torchfm/model/dfm.py <==
import torch

from src.torchfm.layer import FactorizationMachine, FeaturesEmbedding, FeaturesLinear, MultiLayerPerceptron


class DeepFactorizationMachineModel(torch.nn.Module):
    """
    A pytorch implementation of DeepFM.

    Reference:
        H Guo, et al. DeepFM: A Factorization-Machine based Neural Network for CTR Prediction, 2017.
    """

    def __init__(self, field_dims, embed_dim, mlp_dims, dropout):
        super().__init__()
        self.linear = FeaturesLinear(field_dims)
        self.fm = FactorizationMachine(reduce_sum=True)
        self.embedding = FeaturesEmbedding(field_dims, embed_dim)
        self.embed_output_dim = len(field_dims) * embed_dim
        self.mlp = MultiLayerPerceptron(self.embed_output_dim, mlp_dims, dropout)

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        """
        embed_x = self.embedding(x)
        x = self.linear(x) + self.fm(embed_x) + self.mlp(embed_x.view(-1, self.embed_output_dim))
        return torch.sigmoid(x.squeeze(1))


==> anc/pytorch-tensorfm/src/torchfm/model/embedding_factory.py <==
import torch

from src.torchfm.model.weighted_embedding_bag import CompatibleWeightedEmbeddingBag, CompatibleEmbedding


class EmbeddingFactory:
    @staticmethod
    def get_embedding(num_embed, emb_dim, sparse, is_multival=False):
        return CompatibleEmbedding(num_embed, emb_dim,
                                   sparse=sparse) if not is_multival else CompatibleWeightedEmbeddingBag(16, 11,
                                                                                                         num_embed,
                                                                                                         emb_dim,
                                                                                                         device=None,
                                                                                                         dtype=torch.float32,
                                                                                                         sparse=sparse)


==> anc/pytorch-tensorfm/src/torchfm/model/ffm.py <==
import torch

from src.torchfm.layer import FeaturesLinear, FieldAwareFactorizationMachine


class FieldAwareFactorizationMachineModel(torch.nn.Module):
    """
    A pytorch implementation of Field-aware Factorization Machine.

    Reference:
        Y Juan, et al. Field-aware Factorization Machines for CTR Prediction, 2015.
    """

    def __init__(self, field_dims, embed_dim):
        super().__init__()
        self.linear = FeaturesLinear(field_dims)
        self.ffm = FieldAwareFactorizationMachine(field_dims, embed_dim)

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        """
        ffm_term = torch.sum(torch.sum(self.ffm(x), dim=1), dim=1, keepdim=True)
        x = self.linear(x) + ffm_term
        return torch.sigmoid(x.squeeze(1))


==> anc/pytorch-tensorfm/src/torchfm/model/fm.py <==
import torch

from src.torchfm.layer import FactorizationMachine, FeaturesEmbedding, FeaturesLinear


class FactorizationMachineModel(torch.nn.Module):
    """
    A pytorch implementation of Factorization Machine.

    Reference:
        S Rendle, Factorization Machines, 2010.
    """

    def __init__(self, field_dims, embed_dim, is_multivalued=False):
        super().__init__()
        self.embedding = FeaturesEmbedding(field_dims, embed_dim, is_multival=is_multivalued)
        self.linear = FeaturesLinear(field_dims, is_multival=is_multivalued)
        self.fm = FactorizationMachine(reduce_sum=True)

    # def get_l2_reg(self, emb):
    #     return [self.embedding.get_l2_reg(emb) + self.fm.get_l2_reg(emb), self.linear.get_l2_reg(emb)]

    def forward(self, x, return_l2=False):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        :param return_l2
        """
        emb, reg_emb = self.embedding(x, return_l2)
        x1, reg_rest = self.linear(x, return_l2)
        x2 = self.fm(emb)
        x = x1 + x2
        score = x.squeeze(1)

        if return_l2:
            return score, [reg_emb, reg_rest]       #torch.sigmoid()  - remove sigmoid since train/test with bcewithlogit
        else:
            return score, [0.0, 0.0]


==> anc/pytorch-tensorfm/src/torchfm/model/fnfm.py <==
import torch

from src.torchfm.layer import FieldAwareFactorizationMachine, MultiLayerPerceptron, FeaturesLinear


class FieldAwareNeuralFactorizationMachineModel(torch.nn.Module):
    """
    A pytorch implementation of Field-aware Neural Factorization Machine.

    Reference:
        L Zhang, et al. Field-aware Neural Factorization Machine for Click-Through Rate Prediction, 2019.
    """

    def __init__(self, field_dims, embed_dim, mlp_dims, dropouts):
        super().__init__()
        self.linear = FeaturesLinear(field_dims)
        self.ffm = FieldAwareFactorizationMachine(field_dims, embed_dim)
        self.ffm_output_dim = len(field_dims) * (len(field_dims) - 1) // 2 * embed_dim
        self.bn = torch.nn.BatchNorm1d(self.ffm_output_dim)
        self.dropout = torch.nn.Dropout(dropouts[0])
        self.mlp = MultiLayerPerceptron(self.ffm_output_dim, mlp_dims, dropouts[1])

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        """
        cross_term = self.ffm(x).view(-1, self.ffm_output_dim)
        cross_term = self.bn(cross_term)
        cross_term = self.dropout(cross_term)
        x = self.linear(x) + self.mlp(cross_term)
        return torch.sigmoid(x.squeeze(1))


==> anc/pytorch-tensorfm/src/torchfm/model/fnn.py <==
import torch

from src.torchfm.layer import FeaturesEmbedding, MultiLayerPerceptron


class FactorizationSupportedNeuralNetworkModel(torch.nn.Module):
    """
    A pytorch implementation of Neural Factorization Machine.

    Reference:
        W Zhang, et al. Deep Learning over Multi-field Categorical Data - A Case Study on User Response Prediction, 2016.
    """

    def __init__(self, field_dims, embed_dim, mlp_dims, dropout):
        super().__init__()
        self.embedding = FeaturesEmbedding(field_dims, embed_dim)
        self.embed_output_dim = len(field_dims) * embed_dim
        self.mlp = MultiLayerPerceptron(self.embed_output_dim, mlp_dims, dropout)

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        """
        embed_x = self.embedding(x)
        x = self.mlp(embed_x.view(-1, self.embed_output_dim))
        return torch.sigmoid(x.squeeze(1))


==> anc/pytorch-tensorfm/src/torchfm/model/fwfm.py <==
from abc import abstractmethod

import torch
import torch.nn as nn
import torch.nn.utils.parametrize as parametrize
import numpy as np
from torch.nn.modules.module import T

from src.torchfm.model.embedding_factory import EmbeddingFactory
from src.torchfm.torch_utils.constants import sparseGrads


class BaseFieldWeightedFactorizationMachineModel(nn.Module):

    def __init__(self, num_features, embed_dim, num_fields, is_multival=False):
        super(BaseFieldWeightedFactorizationMachineModel, self).__init__()

        # num_features -- number of different values over all samples, num_fields -- number of columns
        self.num_features = np.max(num_features) + 1  # number of entries for embedding = (max possible ind.) +1 to since indexing starting from 0
        self.embedding_dim = embed_dim
        self.num_fields = num_fields  # length of X

        self.w0 = nn.Parameter(torch.zeros(1))  # w0 global bias
        self.bias = EmbeddingFactory.get_embedding(self.num_features, 1, sparse=sparseGrads, is_multival=is_multival)  # biases w: for every field 1 dimension embedding (num_features, 1)

        self.embeddings = EmbeddingFactory.get_embedding(self.num_features, embed_dim, sparse=sparseGrads, is_multival=is_multival)  # embedding vectors V: (num_features, embedding_dim)

        with torch.no_grad():
            nn.init.trunc_normal_(self.bias.weight, std=0.01)
            nn.init.trunc_normal_(self.embeddings.weight, std=0.01)

    def calc_linear_term(self, x, return_l2=False):
        # Biases (field weights)
        biases_x, _ = self.bias(x)
        biases_sum = biases_x.squeeze().sum(-1)  # (batch_size, 1)
        score = self.w0 + biases_sum  # (batch_size, 1)
        if return_l2:
            lin_reg = biases_x.square().mean(0).sum()     # + torch.square(self.w0)   no need to add global bias to the regularization
            return score, lin_reg
        else:
            return score, 0.0

    def forward(self, x, return_l2=False):
        """
        :param x: Float tensor of size ``(batch_size, num_fields)``
        :param return_l2: flag showing whther to return l2 regularization term
        """
        # Embedding layer
        emb, _ = self.embeddings(x)  # (batch_size, num_fields, embedding_dim)

        # linear term = global bias and biases per feature (field weights)
        lin_term, lin_reg = self.calc_linear_term(x, return_l2)   # (batch_size, 1)

        factorization_interactions = self.calc_factorization_interactions(emb)  # (batch_size, 1)
        if return_l2:
            reg = self.get_l2_reg(emb)
        else:
            reg = 0.0

        # Combine field interactions and factorization interactions
        output = lin_term + factorization_interactions
        total_reg = [reg, lin_reg]

        return output, total_reg  # (batch_size, 1)

    @abstractmethod
    def calc_factorization_interactions(self, emb):
        pass

    def get_l2_reg(self, emb):
        reg = emb.square().mean(0).sum()
        return reg


class Symmetric(nn.Module):
    def forward(self, x):
        return x.triu(1) + x.triu(1).transpose(-1, -2)  # zero diagonal and symmetric - due to parametrization no need to remove diagonal in the code


class FieldWeightedFactorizationMachineModel(BaseFieldWeightedFactorizationMachineModel):
    #  __use_tensors_field_interact_calc = True

    def __init__(self, num_features, embed_dim, num_fields, is_multivalued=False):
        super(FieldWeightedFactorizationMachineModel, self).__init__(num_features, embed_dim, num_fields, is_multivalued)
        self.field_inter_weights = self._init_interaction_weights(num_fields)
        parametrize.register_parametrization(self, "field_inter_weights", Symmetric())

    def calc_factorization_interactions(self, emb):  # emb = (batch_size, num_fields, embedding_dim)
        return self._calc_factorization_interactions_tensors(emb)

    def _init_interaction_weights(self, num_fields):
        aux = torch.empty(num_fields, num_fields)
        with torch.no_grad():
            nn.init.trunc_normal_(aux, std=0.01)
        return nn.Parameter(aux)

    # Mostly for debugging (comparison for an equality of the output)
    def _calc_factorization_interactions_nested_loops(self, emb):
        factorization_interactions = 0.0
        for i in range(self.num_fields - 1):
            for j in range(i + 1, self.num_fields):
                inner_prod = torch.sum(emb[..., i, :] * emb[..., j, :], dim=-1)
                factorization_interactions += self.field_inter_weights[i][j] * inner_prod

        return factorization_interactions

    def _calc_factorization_interactions_tensors(self, emb):  # emb = (batch_size, num_fields, embedding_dim)
        emb_mul_emb_T = torch.matmul(emb, torch.transpose(emb, -2, -1))
        inner_product = (emb_mul_emb_T * self.field_inter_weights).sum([-1, -2])  # inner_product = (batch_size, 1)   # due to parametrization, self.field_inter_weights is zero-diagonal and symmetric matrix of size (num_fields, num_fields)
        return inner_product / 2  # (batch_size, 1)

    def get_l2_reg(self, emb):
        base_reg = super(FieldWeightedFactorizationMachineModel, self).get_l2_reg(emb)
        iter_reg = self.field_inter_weights.square().mean() / 2
        return base_reg + iter_reg


class PrunedFieldWeightedFactorizationMachineModel(FieldWeightedFactorizationMachineModel):
    _use_topk = False
    _topk = -1
    _topk_vals = None
    _topk_rows = None
    _topk_columns = None

    _R_sparse = None

    def __init__(self, num_features, embed_dim, num_fields, topk, is_multivalued=False):
        super(PrunedFieldWeightedFactorizationMachineModel, self).__init__(num_features, embed_dim, num_fields, is_multivalued)
        self._topk = topk

    def do_pruning_to_sparse(self, original_tensor):
        new_tensor = torch.zeros(original_tensor.size())
        for i, j in zip(self._topk_rows, self._topk_columns):
            new_tensor[i, j] = original_tensor[i, j]
        self._R_sparse = new_tensor.to_sparse_csc()

    def set_top_entries_from_field_inter_weights(self):
        if self._topk <= 0:
            self._topk_vals = None
            self._topk_rows = None
            self._topk_columns = None
            return

        original_tensor = self.field_inter_weights.triu(1)  # 2D tensor
        input_tensor = torch.abs(original_tensor)  # 2D tensor
        flat_tensor = input_tensor.view(-1)
        topk_values, topk_indices_flat = torch.topk(flat_tensor, self._topk)  # from 1D tensor

        # Convert the flat indices back to 2D indices
        # topk_indices_2d = torch.tensor([divmod(idx.item(), input_tensor.shape[1]) for idx in topk_indices_flat])

        self._topk_rows = torch.div(topk_indices_flat, input_tensor.shape[1], rounding_mode='trunc').detach()
        self._topk_columns = topk_indices_flat % input_tensor.shape[1]

        # self.do_pruning_to_sparse(original_tensor)

        # The original values
        self._topk_vals = original_tensor[self._topk_rows, self._topk_columns].detach()

    def calc_factorization_interactions_debug(self, emb):
        if not self._use_topk:
            return super(PrunedFieldWeightedFactorizationMachineModel, self).calc_factorization_interactions(emb)

        if self._topk <= 0:
            return 0.0

        factorization_interactions = 0.0
        for val, i, j in zip(self._topk_vals, self._topk_rows, self._topk_columns):
            inner_prod = torch.sum(emb[..., i, :] * emb[..., j, :], dim=-1)
            factorization_interactions += val * inner_prod
        return factorization_interactions

    def calc_factorization_interactions(self, emb):
        if not self._use_topk:
            return super(PrunedFieldWeightedFactorizationMachineModel, self).calc_factorization_interactions(emb)

        if self._topk <= 0:
            return 0.0

        emb_i = torch.index_select(emb, -2, index=self._topk_rows)
        emb_j = torch.index_select(emb, -2, index=self._topk_columns)
        factorization_interactions = torch.sum(torch.sum(emb_i * emb_j, dim=-1) * self._topk_vals, dim=-1)
        return factorization_interactions

    def calc_factorization_interactions_sparse(self, emb):   # sparse representation
        if not self._use_topk:
            return super(PrunedFieldWeightedFactorizationMachineModel, self).calc_factorization_interactions(emb)

        if self._topk <= 0:
            return 0.0

        U = emb.transpose(-1, -2).clone(memory_format=torch.contiguous_format)
        UR = torch.matmul(U, self._R_sparse)

        factorization_interactions = 0.5 * (UR.transpose(-1, -2) * emb).sum([-1, -2])
        return factorization_interactions

    def train(self: T, mode: bool = True) -> T:
        super(PrunedFieldWeightedFactorizationMachineModel, self).train(mode)
        if not mode and not self._use_topk:
            self.set_top_entries_from_field_inter_weights()
        self._use_topk = not mode


==> anc/pytorch-tensorfm/src/torchfm/model/hofm.py <==
import torch

from src.torchfm.layer import FeaturesLinear, FactorizationMachine, AnovaKernel, FeaturesEmbedding


class HighOrderFactorizationMachineModel(torch.nn.Module):
    """
    A pytorch implementation of Higher-Order Factorization Machines.

    Reference:
        M Blondel, et al. Higher-Order Factorization Machines, 2016.
    """
    def __init__(self, field_dims, embed_dim, order=3, is_multivalued=False):
        super().__init__()
        if order < 1:
            raise ValueError(f'invalid order: {order}')
        self.order = order
        self.embed_dim = embed_dim
        self.linear = FeaturesLinear(field_dims, is_multival=is_multivalued)
        if order >= 2:
            self.embedding = FeaturesEmbedding(field_dims, embed_dim * (order - 1), is_multival=is_multivalued)
            self.fm = FactorizationMachine(reduce_sum=True)
        if order >= 3:
            self.kernels = torch.nn.ModuleList([
                AnovaKernel(order=i, reduce_sum=True) for i in range(3, order + 1)
            ])

    def forward(self, x, return_l2=False):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        :param return_l2: whether to return L2 regularization terms
        """
        # Linear term with regularization
        linear_output, reg_linear = self.linear(x, return_l2)
        y = linear_output.squeeze(1)
        
        reg_embedding = 0.0
        
        if self.order >= 2:
            # Embedding with regularization
            emb, reg_emb = self.embedding(x, return_l2)
            reg_embedding = reg_emb
            
            # Second-order interactions (FM part)
            x_part = emb[:, :, :self.embed_dim]
            y += self.fm(x_part).squeeze(1)
            
            # Higher-order interactions (order >= 3)
            if self.order >= 3:
                for i in range(self.order - 2):
                    x_part = emb[:, :, (i + 1) * self.embed_dim: (i + 2) * self.embed_dim]
                    y += self.kernels[i](x_part).squeeze(1)
        
        if return_l2:
            return y, [reg_embedding, reg_linear]
        else:
            return y, [0.0, 0.0]


==> anc/pytorch-tensorfm/src/torchfm/model/low_rank_fwfm.py <==
import torch
import torch.nn as nn
from torch.linalg import multi_dot
from src.torchfm.model.fwfm import BaseFieldWeightedFactorizationMachineModel


class LowRankFieldWeightedFactorizationMachineModel(BaseFieldWeightedFactorizationMachineModel):
    def __init__(self, num_features, embed_dim, num_fields, c, is_multivalued=False):
        super(LowRankFieldWeightedFactorizationMachineModel, self).__init__(num_features, embed_dim, num_fields, is_multivalued)

        self.diag_e = nn.Parameter(torch.empty(c))  # (c)
        self.U = nn.Parameter(torch.empty(c, num_fields))  # (c, num_fields)

        with torch.no_grad():
            nn.init.trunc_normal_(self.diag_e, std=0.01)
            nn.init.trunc_normal_(self.U, std=0.01)

    def _calc_diag_d(self):  # the efficient way
        tmp = self.U.t() * self.diag_e
        return -(self.U * tmp.t()).sum(0)       # (num_fields)

    def _calc_diag_d_straighforward(self):
        interaction_matrix = multi_dot([self.U.t(), torch.diag(self.diag_e), self.U])  # R_tilda = (num_fields, num_fields)  <-  (c, num_fields)^T x (c, c) x (c, num_fields)
        return -torch.diag(interaction_matrix)  # (num_fields)

    def calc_factorization_interactions(self, emb):  # emb = (batch_size, num_fields, embedding_dim)
        """
        Calculates low rank factorization interactions
        """
        P = torch.matmul(self.U, emb)                                                  # (batch_size, c, embedding_dim)
        diag_d = self._calc_diag_d()                                                   # (num_fields)

        term1 = (torch.square(emb).sum(-1) * diag_d).sum(1)                            # (batch_size) <- (batch_size, num_fields) * (num_fields).sum(1)
        term2 = (torch.square(P).sum(-1) * self.diag_e).sum(1)                         # (batch_size) <- (batch_size, c) * (c).sum(1)
        return (term1 + term2) / 2                                                     # (batch_size, 1)

    def get_l2_reg(self, emb):
        base_reg = super(LowRankFieldWeightedFactorizationMachineModel, self).get_l2_reg(emb)
        iter_reg = self.U.square().mean() + self.diag_e.square().mean()
        return base_reg + iter_reg


==> anc/pytorch-tensorfm/src/torchfm/model/lr.py <==
import torch

from src.torchfm.layer import FeaturesLinear


class LogisticRegressionModel(torch.nn.Module):
    """
    A pytorch implementation of Logistic Regression.
    """

    def __init__(self, num_features, is_multivalued=False):
        super().__init__()
        self.linear = FeaturesLinear(num_features, is_multival=is_multivalued)

    def forward(self, x, return_l2=False):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        :param return_l2: whether to return the l2 regularization term
        """
        scores, reg = self.linear(x, return_l2)
        return scores.squeeze(1), [0.0, reg]        # torch.sigmoid()    - remove sigmoid since train/test with bcewithlogit


==> anc/pytorch-tensorfm/src/torchfm/model/ncf.py <==
import torch
from src.torchfm.layer import FeaturesEmbedding, MultiLayerPerceptron


class NeuralCollaborativeFiltering(torch.nn.Module):
    """
    A pytorch implementation of Neural Collaborative Filtering.

    Reference:
        X He, et al. Neural Collaborative Filtering, 2017.
    """

    def __init__(self, field_dims, user_field_idx, item_field_idx, embed_dim, mlp_dims, dropout):
        super().__init__()
        self.user_field_idx = user_field_idx
        self.item_field_idx = item_field_idx
        self.embedding = FeaturesEmbedding(field_dims, embed_dim)
        self.embed_output_dim = len(field_dims) * embed_dim
        self.mlp = MultiLayerPerceptron(self.embed_output_dim, mlp_dims, dropout, output_layer=False)
        self.fc = torch.nn.Linear(mlp_dims[-1] + embed_dim, 1)

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_user_fields)``
        """
        x = self.embedding(x)
        user_x = x[:, self.user_field_idx].squeeze(1)
        item_x = x[:, self.item_field_idx].squeeze(1)
        x = self.mlp(x.view(-1, self.embed_output_dim))
        gmf = user_x * item_x
        x = torch.cat([gmf, x], dim=1)
        x = self.fc(x).squeeze(1)
        return torch.sigmoid(x)


==> anc/pytorch-tensorfm/src/torchfm/model/nfm.py <==
import torch

from src.torchfm.layer import FactorizationMachine, FeaturesEmbedding, MultiLayerPerceptron, FeaturesLinear


class NeuralFactorizationMachineModel(torch.nn.Module):
    """
    A pytorch implementation of Neural Factorization Machine.

    Reference:
        X He and TS Chua, Neural Factorization Machines for Sparse Predictive Analytics, 2017.
    """

    def __init__(self, field_dims, embed_dim, mlp_dims, dropouts):
        super().__init__()
        self.embedding = FeaturesEmbedding(field_dims, embed_dim)
        self.linear = FeaturesLinear(field_dims)
        self.fm = torch.nn.Sequential(
            FactorizationMachine(reduce_sum=False),
            torch.nn.BatchNorm1d(embed_dim),
            torch.nn.Dropout(dropouts[0])
        )
        self.mlp = MultiLayerPerceptron(embed_dim, mlp_dims, dropouts[1])

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        """
        cross_term = self.fm(self.embedding(x))
        x = self.linear(x) + self.mlp(cross_term)
        return torch.sigmoid(x.squeeze(1))


==> anc/pytorch-tensorfm/src/torchfm/model/pnn.py <==
import torch

from src.torchfm.layer import FeaturesEmbedding, FeaturesLinear, InnerProductNetwork, \
    OuterProductNetwork, MultiLayerPerceptron


class ProductNeuralNetworkModel(torch.nn.Module):
    """
    A pytorch implementation of inner/outer Product Neural Network.
    Reference:
        Y Qu, et al. Product-based Neural Networks for User Response Prediction, 2016.
    """

    def __init__(self, field_dims, embed_dim, mlp_dims, dropout, method='inner'):
        super().__init__()
        num_fields = len(field_dims)
        if method == 'inner':
            self.pn = InnerProductNetwork()
        elif method == 'outer':
            self.pn = OuterProductNetwork(num_fields, embed_dim)
        else:
            raise ValueError('unknown product type: ' + method)
        self.embedding = FeaturesEmbedding(field_dims, embed_dim)
        self.linear = FeaturesLinear(field_dims, embed_dim)
        self.embed_output_dim = num_fields * embed_dim
        self.mlp = MultiLayerPerceptron(num_fields * (num_fields - 1) // 2 + self.embed_output_dim, mlp_dims, dropout)

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        """
        embed_x = self.embedding(x)
        cross_term = self.pn(embed_x)
        x = torch.cat([embed_x.view(-1, self.embed_output_dim), cross_term], dim=1)
        x = self.mlp(x)
        return torch.sigmoid(x.squeeze(1))


==> anc/pytorch-tensorfm/src/torchfm/model/serving_lowrank_fwfm.py <==
import torch
import torch.nn as nn
from src.torchfm.model.fwfm import BaseFieldWeightedFactorizationMachineModel


class ServingLowRankFwFM(BaseFieldWeightedFactorizationMachineModel):
    def __init__(self, num_features, embed_dim, num_fields, c, num_item_fields, is_multivalued=False):
        super(ServingLowRankFwFM, self).__init__(num_features, embed_dim, num_fields, is_multivalued)

        self.num_item_fields = num_item_fields
        self.diag_e = nn.Parameter(torch.empty(c))  # (c)
        self.U_c = nn.Parameter(torch.empty(c, num_fields - num_item_fields))  # (c, num_fields)
        self.U_i = nn.Parameter(torch.empty(c, num_item_fields))

        with torch.no_grad():
            nn.init.trunc_normal_(self.diag_e, std=0.01)
            nn.init.trunc_normal_(self.U_c, std=0.01)
            nn.init.trunc_normal_(self.U_i, std=0.01)

    def _calc_diag_d(self, U):       # the efficient way
        tmp = U.t() * self.diag_e
        return -(U * tmp.t()).sum(0)  # (num_fields)

    def calc_factorization_interactions(self, embeddings_c, embeddings_i):  # emb = (batch_size, num_fields, embedding_dim)
        """
        Calculates low rank factorization interactions
        """
        P_c = torch.matmul(self.U_c, embeddings_c)                                     # (batch_size, c, embedding_dim)
        P_i = torch.matmul(self.U_i, embeddings_i)
        P = P_c + P_i
        diag_d_c = self._calc_diag_d(self.U_c)                                                   # (num_fields)
        diag_d_i = self._calc_diag_d(self.U_i)

        term11 = (torch.square(embeddings_c).sum(-1) * diag_d_c).sum(1)                            # (batch_size) <- (batch_size, num_fields) * (num_fields).sum(1)
        term12 = (torch.square(embeddings_i).sum(-1) * diag_d_i).sum(1)

        term2 = (torch.square(P).sum(-1) * self.diag_e).sum(1)                         # (batch_size) <- (batch_size, c) * (c).sum(1)
        return (term11 + term12 + term2) / 2                                                     # (batch_size, 1)

    def calc_linear_term(self, x_c, x_i):
        # Biases (field weights)
        biases_sum1 = self.bias(x_c).squeeze().sum(-1)  # (batch_size1, 1)
        biases_sum2 = self.bias(x_i).squeeze().sum(-1)  # (batch_size2, 1)

        return self.w0 + biases_sum1 + biases_sum2  # (batch_size, 1)

    def forward(self, x_c, x_i):
        # Embedding layer
        embeddings_c = self.embeddings(x_c)      # (batch_size, num_fields, embedding_dim)
        embeddings_i = self.embeddings(x_i)

        # linear term = global bias and biases per feature (field weights)
        lin_term = self.calc_linear_term(x_c, x_i)  # (batch_size, 1)

        factorization_interactions = self.calc_factorization_interactions(embeddings_c, embeddings_i)  # (batch_size, 1)

        # Combine field interactions and factorization interactions
        output = lin_term + factorization_interactions
        return output  # (batch_size, 1)


==> anc/pytorch-tensorfm/src/torchfm/model/tensorfm.py <==
import torch
import torch.nn as nn
from src.torchfm.layer import FeaturesEmbedding, FeaturesLinear
from functools import reduce

class TensorFactorizationMachineModel(torch.nn.Module):
    # dim_int = [d_1,...,d_l] and rank_tensors = [r_1,...,r_l] are two lists
    # For an index 1 <= i <= l, we consider a d_i-order interaction of rank r_i
    def __init__(self, features_dim, num_fields, embed_dim, dim_int, rank_tensors, is_multivalued=False):
        super().__init__()
        self.embedding = FeaturesEmbedding(features_dim, embed_dim, is_multival=is_multivalued)
        self.linear = FeaturesLinear(features_dim, is_multival=is_multivalued)
        self.embed_dim = embed_dim
        self.num_fields = num_fields
        self.dim_int = dim_int
        self.l = len(dim_int)
        self.rank_tensors = rank_tensors

        self.W = nn.ParameterList([
            nn.Parameter(torch.randn(dim_int[i], rank_tensors[i], self.num_fields))
            for i in range(self.l)
        ])

        with torch.no_grad():
            for i in range(self.l):
                nn.init.trunc_normal_(self.W[i], std=0.01)

    def forward(self, x, return_l2=True):  # A = (batch_size, num_fields, embedding_dim)
        emb, reg_emb = self.embedding(x, return_l2)
        ret, reg_linear = self.linear(x, return_l2)

        tmp_tensors_lst = [self.calc_cross(emb, i) for i in range(self.l)]
        ret = reduce(lambda t1, t2: torch.add(t1, t2), tmp_tensors_lst)

        ret = ret.squeeze(-1)

        if return_l2:
            return ret, [reg_emb + self.get_l2_reg(), reg_linear]
        else:
            return ret, [0.0, 0.0]


    def calc_cross(self, A, idx):
        W_i = self.W[idx]
        S = (W_i.unsqueeze(0) @ A.unsqueeze(1))
        S_final = S.prod(dim=1)  
        return torch.sum(S_final, axis=[1,2] ).unsqueeze(1)



    def calc_cross_old(self, A, idx):  # efficiently
        W_i = self.W[idx]  # W_i has shape (d, r, n)
        W_i = W_i.unsqueeze(0)  # Now W_i has shape (1, d, r, n)
        # print("W_i,size", W_i.size())
        # print("A,size",A.size() )
        dot_products = torch.einsum('bljk,bki->bijl', W_i, A)  # (b, emb_dim, r, d)
        prod_over_d = torch.prod(dot_products, axis=3)
        sum_all = torch.sum(prod_over_d, axis=[1, 2])
        return sum_all.unsqueeze(1)

    def get_l2_reg(self):
        tensor_reg = 0
        for i in range(self.l):
            tensor_reg = tensor_reg + torch.sum(self.W[i].square().mean())
        return tensor_reg


==> anc/pytorch-tensorfm/src/torchfm/model/wd.py <==
import torch

from src.torchfm.layer import FeaturesLinear, MultiLayerPerceptron, FeaturesEmbedding


class WideAndDeepModel(torch.nn.Module):
    """
    A pytorch implementation of wide and deep learning.

    Reference:
        HT Cheng, et al. Wide & Deep Learning for Recommender Systems, 2016.
    """

    def __init__(self, field_dims, embed_dim, mlp_dims, dropout):
        super().__init__()
        self.linear = FeaturesLinear(field_dims)
        self.embedding = FeaturesEmbedding(field_dims, embed_dim)
        self.embed_output_dim = len(field_dims) * embed_dim
        self.mlp = MultiLayerPerceptron(self.embed_output_dim, mlp_dims, dropout)

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        """
        embed_x = self.embedding(x)
        x = self.linear(x) + self.mlp(embed_x.view(-1, self.embed_output_dim))
        return torch.sigmoid(x.squeeze(1))


==> anc/pytorch-tensorfm/src/torchfm/model/weighted_embedding_bag.py <==
# Copyright 2023, Yahoo.

import torch
import torch.nn as nn
import torch.nn.functional as f


class WeightedEmbeddingBag(nn.Module):
    r"""
    A class similar to ``nn.EmbeddingBag`` which supports mini-batches, assuming that the number of bags
    in all samples in a mini-batch is the same.

    :param num_embeddings: the number of emebdding vectors to hold
    :type num_embeddings int

    :param embedding_dim: the dimension of each embedding vector
    :type embedding_dim int

    :param emb_kwargs: parameter dict for the :class:`nn.Embedding` constructor.
    """
    def __init__(self, num_embeddings, embedding_dim, device=None, dtype=None, _freeze=False, **emb_kwargs):
        super().__init__()
        factory_kwargs = {'device': device, 'dtype': dtype}
        self.weight = nn.Parameter(torch.empty((num_embeddings, embedding_dim), **factory_kwargs),
                                    requires_grad=not _freeze)
        self.emb_kwargs = emb_kwargs
        torch.nn.init.normal_(self.weight)

    def get_l2_reg(self, embeddings):
        return embeddings.square().mean(0).sum()

    def forward(self, input, offsets, per_sample_weights, return_l2=False):
        r"""
        Computed weighted sums of input embeddings in each bag, assuming each mini-batch comprises the same
        number of embeddings, weights, and bags. Variable number of embeddings and their corresponding weights
        per sample is possible with padding. However, the number of bags per sample has to be equal for all
        mini-batch samples. Returns a tensor of weighted-sums of embedding vectors in each sample.

        :param input: BxN matrix, where each row contains per-sample embedding indices.
        :type input: torch.Tensor

        :param offsets: BxM offsets pointing to end-of-bag indices inside each sample. Note, that this differs from
                        torch.nn.EmbeddingBag, where offsets point to the start-of-bag indices.
        :type offsets: torch.Tensor

        :param per_sample_weights: BxN matrix, where each row contaisn per-sample embedding weights.
        :type per_sample_weights: torch.Tensor

        :return: BxM tensor of weighted sums of embedding bags.
        :rtype: torch.Tensor
        """
        embeddings = torch.nn.functional.embedding(input, self.weight, **self.emb_kwargs)
        weighted_embeddings = embeddings * per_sample_weights.unsqueeze(2)
        padded_summed = f.pad(weighted_embeddings, [0, 0, 1, 0, 0, 0]).cumsum(dim=1)
        padded_offsets = f.pad(offsets, [1, 0, 0, 0], value=-1) + 1

        def batch_gather(input, off):
            emb_dim = input.shape[2]
            batch_size = off.shape[0]
            num_offsets = off.shape[1]
            i = torch.arange(batch_size, device=input.device).reshape(batch_size, 1, 1)
            j = off.reshape(batch_size, num_offsets, 1)
            k = torch.arange(emb_dim, device=input.device)

            return input[i, j, k]

        score = batch_gather(padded_summed, padded_offsets[:, 1:]) - batch_gather(padded_summed, padded_offsets[:, :-1])
        reg = self.get_l2_reg(embeddings) if return_l2 else 0.0
        return score, reg


class CompatibleWeightedEmbeddingBag(WeightedEmbeddingBag):
    def __init__(self, in_l, o_l, num_embeddings, embedding_dim, device=None, dtype=None, _freeze=False, **emb_kwargs):
        super(CompatibleWeightedEmbeddingBag, self).__init__(num_embeddings, embedding_dim, device=device, dtype=dtype, _freeze=_freeze, **emb_kwargs)
        self.in_l = in_l   # indices length
        self.o_l = o_l     # offsets length

    def forward(self, gen_input, return_l2=False):
        input, offsets, per_sample_weights = gen_input  # gen_input[..., 0:self.in_l].long(), gen_input[..., self.in_l:(self.in_l + self.o_l)].long(), gen_input[..., (self.in_l+self.o_l):]
        return super(CompatibleWeightedEmbeddingBag, self).forward(input, offsets, per_sample_weights, return_l2)


class CompatibleEmbedding(nn.Embedding):

    def __init__(self, num_embed, emb_dim, sparse):
        super(CompatibleEmbedding, self).__init__(num_embed, emb_dim, sparse=sparse, dtype=torch.float32)

    def get_l2_reg(self, embeddings):
        return embeddings.square().mean(0).sum()

    def forward(self, input, return_l2=False):
        input = input[0]
        embeddings = super(CompatibleEmbedding, self).forward(input)
        reg = self.get_l2_reg(embeddings) if return_l2 else 0.0
        return embeddings, reg


==> anc/pytorch-tensorfm/src/torchfm/model/xdfm.py <==
import torch

from src.torchfm.layer import CompressedInteractionNetwork, FeaturesEmbedding, FeaturesLinear, MultiLayerPerceptron


class ExtremeDeepFactorizationMachineModel(torch.nn.Module):
    """
    A pytorch implementation of xDeepFM.

    Reference:
        J Lian, et al. xDeepFM: Combining Explicit and Implicit Feature Interactions for Recommender Systems, 2018.
    """

    def __init__(self, field_dims, embed_dim, mlp_dims, dropout, cross_layer_sizes, split_half=True):
        super().__init__()
        self.embedding = FeaturesEmbedding(field_dims, embed_dim)
        self.embed_output_dim = len(field_dims) * embed_dim
        self.cin = CompressedInteractionNetwork(len(field_dims), cross_layer_sizes, split_half)
        self.mlp = MultiLayerPerceptron(self.embed_output_dim, mlp_dims, dropout)
        self.linear = FeaturesLinear(field_dims)

    def forward(self, x):
        """
        :param x: Long tensor of size ``(batch_size, num_fields)``
        """
        embed_x = self.embedding(x)
        x = self.linear(x) + self.cin(embed_x) + self.mlp(embed_x.view(-1, self.embed_output_dim))
        return torch.sigmoid(x.squeeze(1))


==> anc/pytorch-tensorfm/src/torchfm/torch_utils/batch_iterator.py <==
import torch
import numpy as np


class BatchIter:
    def __init__(self, dataset, device, batch_size=1024, shuffle=True):
        self.multivalued = dataset.multivalued
        self.size_data = len(dataset)
        self.device = device
        self.batch_size = batch_size
        self.items_tensors = self.get_items_tensor(dataset, device)  # Call the method to initialize self.items_tensor
        self.targets_tensor = torch.tensor(dataset.targets, device=device)  # labels
        self.shuffle = shuffle

    # Returns tuple of tensors as the items
    def get_items_tensor(self, dataset, device):
        if not self.multivalued:
            return torch.tensor(dataset.items, device=device),  # feature values
        else:
            return (torch.tensor(dataset.indices, device=device),
                    torch.tensor(dataset.offsets, device=device),
                    torch.tensor(dataset.weights, device=device))

    def __len__(self):
        return self.size_data

    def __iter__(self):
        if self.shuffle:
            # should be deterministic if torch.manual_seed(...) is set
            idxs = torch.randperm(self.size_data, device=self.device)
        else:
            idxs = torch.arange(self.size_data, device=self.device)

        idxs = idxs.split(self.batch_size)

        for batch_idxs in idxs:
            tmp_items_tensors = tuple((x[batch_idxs, ...] for x in self.items_tensors))
            tmp_targets_tensor = self.targets_tensor[batch_idxs]
            yield tmp_items_tensors, tmp_targets_tensor



==> anc/pytorch-tensorfm/src/torchfm/torch_utils/constants.py <==
# Constants for string parameters
unknown = 'unknown'
missing = 'missing'
label = 'label'
value2index_json = '.value2index.json'
index2value_json = '.index2value.json'
frequent_values_pkl = '.frequent_values.pkl'

wrapper = 'wrapper'
preprocessed = "preprocessed"
txt = ".txt"
csv = ".csv"
train = "train"
validation = "validation"
test = "test"
val = "val"
fwfm = "fwfm"
fm = 'fm'
lr = 'lr'
dcn = 'dcn'
afm = 'afm'
hofm = 'hofm'
lowrank_fwfm = "lowrank_fwfm"
pruned_fwfm = "pruned_fwfm"
tensorfm = "tensorfm"
logloss = "logloss"
auc = "auc"
mse = "mse"
sep = ","
minimize = "minimize"
maximize = "maximize"
reg_param = "reg_param"

criteo = "criteo"
avazu = "avazu"
movielens = "movielens"
triple_dataset = "triple-dataset"
random_binary_function = "random_binary_function"
random_binary_function_4_cols = "random_binary_function_4_cols"
random_binary_function_4_100_cols = "random_binary_function_4_100_cols"
compas = "compas"
synthetic_interactions_trees = "synthetic_interactions_trees"

# Constants for Model parameters
debug_print = False
sparseGrads = True
epochs_num = 5  # 5 full epochs
batch_sizes_to_check = [1024]
num_batches_in_epoch = 100 # 3000  # 100
do_partial_epochs = True
emb_sizes = [8, 16]
# top_k_percent = 0.05
weight_decay = 0
coef_vectors_max = 1e-4  # increase, it was 1e-2, 1e-4
coef_vectors_min = 0.0
coef_biases_max = 1e-4   # increase, it was 1e-2, 1e-4
coef_biases_min = 0.0
lr_min = 1e-5
lr_max = 0.1

models_to_check = [fwfm, lowrank_fwfm, pruned_fwfm]
metrics_to_optimize = [logloss, auc]
ranks_to_check = [1, 2, 3, 4, 5]
device_inds = list(range(4))

# Default TensorFM parameters
dim_int = [0]
ten_ranks = [0]

# Paths
user = "<username>"
base_path_project = f"/home/{user}/persistent_drive/pytorch-tensorfm/data"
tmp_save_dir = '{}/tmp_save_dir'.format(base_path_project)

dataset_name = random_binary_function_4_cols  # triple_dataset # avazu # random_binary_function
test_datasets_path = "{}/test-datasets/{}".format(base_path_project,dataset_name)

optuna_num_trials = 50 # was 50 then 100
debug_info_file = f"{tmp_save_dir}/debug_info.txt"
save_optuna_results_file = f"{tmp_save_dir}/optuna_results.txt"
save_run_results = f"{tmp_save_dir}/run_results/"
optuna_journal_log = f"{tmp_save_dir}/optuna-journal"

optuna_journal_log_fwfm = f"{tmp_save_dir}/optuna-journal_fwfm"
optuna_journal_log_lr_fwfm = f"{tmp_save_dir}/optuna-journal_lr_fwfm"
optuna_journal_log_pruned_fwfm = f"{tmp_save_dir}/optuna_journal_log_pruned_fwfm"

# preprocessing constants
default_base_filename = 'train1M'  #'train'
original_input_file_path = '{}/{}.txt'.format(test_datasets_path, default_base_filename)

# Default global settings
torch_global_seed = 42
python_random_seed = 42
optuna_seed = 42
use_batch_iterator = True

evals_on_same_parameters = 1  # 30
hdfs_run = False


==> anc/pytorch-tensorfm/src/torchfm/torch_utils/experiments/inference_run_time.py <==
import time
import torch
from src.torchfm.model.fm import FactorizationMachineModel
from src.torchfm.model.fwfm import PrunedFieldWeightedFactorizationMachineModel, FieldWeightedFactorizationMachineModel
from src.torchfm.model.low_rank_fwfm import LowRankFieldWeightedFactorizationMachineModel
from src.torchfm.model.serving_lowrank_fwfm import ServingLowRankFwFM


def do_runtime_experiment():
    num_items_in_auction = 1000
    num_epochs = 1000  # num loop iterations
    num_features = 10000
    embed_dim = 8
    num_fields = 63
    c = 3
    num_item_fields = 39
    num_ctx_fields = num_fields - num_item_fields

    low_ind_bound = 1
    high_ind_bound = num_features - 1

    serving_lr_model = ServingLowRankFwFM(num_features, embed_dim, num_fields, c, num_item_fields)
    serving_lr_model.eval()

    low_rank_model = LowRankFieldWeightedFactorizationMachineModel(num_features, embed_dim, num_fields, c)
    low_rank_model.eval()

    topk = c * (num_fields + 1)
    pruned_model = PrunedFieldWeightedFactorizationMachineModel(num_features, embed_dim, num_fields, topk=topk)
    pruned_model.eval()

    fwfm_model = FieldWeightedFactorizationMachineModel(num_features, embed_dim, num_fields)
    fwfm_model.eval()

    fm_model = FactorizationMachineModel(num_features, embed_dim)
    fm_model.eval()


    def run_standard_user_item(model):
        for epoch in range(num_epochs):
            user_item = torch.randint(low=low_ind_bound, high=high_ind_bound, size=(num_items_in_auction, num_fields),
                                      dtype=torch.long)
            res = model(user_item)

    def run_user_ctx_item(model):
        for epoch in range(num_epochs):
            user_ctx = torch.randint(low=low_ind_bound, high=high_ind_bound, size=(1, num_ctx_fields), dtype=torch.long)
            item = torch.randint(low=low_ind_bound, high=high_ind_bound, size=(num_items_in_auction, num_item_fields),
                                 dtype=torch.long)
            res = model(user_ctx, item)

    all_models = {"serving": (serving_lr_model, run_user_ctx_item),
                  "low_rank": (low_rank_model, run_standard_user_item),
                  "pruned": (pruned_model, run_standard_user_item),
                  "fwfm": (fwfm_model, run_standard_user_item),
                  "fm": (fm_model, run_standard_user_item)}

    with torch.no_grad():
        for model_nm in all_models:
            model = all_models[model_nm][0]
            run_model_fn = all_models[model_nm][1]

            start = time.time()
            run_model_fn(model)
            end = time.time()
            print(model_nm, end - start, model.get_time())


do_runtime_experiment()


==> anc/pytorch-tensorfm/src/torchfm/torch_utils/io_utils.py <==
import os
import pandas as pd
import torch
import src
from src.torchfm.torch_utils.constants import *
from src.torchfm.torch_utils.options_to_run import Option2Run


def option_to_file_name(option: Option2Run):
    return f"results_{option.part_id}"   #f"results_{option.m_to_check}_{option.met_to_opt}_{option.opt_name}_{option.emb_size}_{option.rank}"  # _{option.reg_coef_vectors}_{option.reg_coef_biases}


def get_train_validation_test_preprocessed_paths(base_path):
    return [os.path.join(base_path, file_type + csv) for file_type in [train, validation, test]]

    #if 'movielens' in base_path:

    # elif 'avazu' in base_path:
    #     return [os.path.join(base_path, "final_" + file_type + csv) for file_type in [train, val, test]]
    # else:  # criteo
    #     return [os.path.join(base_path, base_filename + '_' + file_type + '_' + preprocessed + txt) for file_type in [train, validation, test]]


def get_train_validation_test_paths(base_path):
    return [os.path.join(base_path, file_type + txt) for file_type in [train, validation, test]]


def read_df_from_hdfs(dataset_path, sep, engine, header):
    import tensorflow_io
    import tensorflow as tf

    with tf.io.gfile.GFile(dataset_path, "r") as f:
        df = pd.read_csv(f, sep=sep, engine=engine, header=header)

    return df


def read_pd_dataframe(dataset_path, sep, engine, header):
    if hdfs_run:
        return read_df_from_hdfs(dataset_path, sep, engine, header)  # df = spark.read.option("delimiter", sep).option("inferSchema", True).option("header", True).csv(dataset_path)
    else:
        return pd.read_csv(dataset_path, sep=sep, engine=engine, header=header)


def write_to_hdfs(sep, option_to_run, *args):
    # print(sep)
    # print(option_to_run.to_csv())
    # print(*args)

    import tensorflow_io
    import tensorflow as tf

    path_suffix = option_to_file_name(option_to_run)
    hdfs_path = save_run_results + path_suffix

    str_args = [str(arg) for arg in args]
    line_str = sep.join(str_args) + "\n"

    with tf.io.gfile.GFile(hdfs_path, "a") as f:     # a - append, w - overwrite
        f.write(line_str)
    #append_to_file(spark, line_str, hdfs_path)
    # df = spark.createDataFrame(data=[line_str], schema=["all_cols"])
    # df.write.save(path='csv', format='csv', mode='append', sep='\t')


def write_to_file(*args, sep, file_path):
    str_args = [str(arg) for arg in args]
    with open(file_path, 'a+') as f:
        str_to_write = sep.join(str_args) + "\n"
        f.write(str_to_write)


def write_debug_info(*args):
    write_to_file(*args, sep='\n', file_path=debug_info_file)


def save_all_args_to_file(option_to_run, *args):
    if not hdfs_run:
        write_to_file(*args, sep=',', file_path=save_optuna_results_file)
    else:
        write_to_hdfs(',', option_to_run, *args)


def load_model(model_name, dataset, path):
    model = src.torchfm.torch_utils.utils.get_model(model_name, dataset=dataset)

    model.load_state_dict(torch.load(f'{tmp_save_dir}/{model_name}.pt'))
    checkpoint = torch.load(path)
    epoch_num = checkpoint['epoch']
    learning_rate = checkpoint['lr']
    opt_name = checkpoint['opt_name']
    model.eval()
    return model


def save_model(model, model_name, epoch_num, optimizer, learning_rate, opt_name, loss):
    torch.save({'epoch': epoch_num, 'lr': learning_rate, 'opt_name': opt_name, 'loss': loss, 'model_state_dict': model.state_dict(), 'optimizer_state_dict': optimizer.state_dict()}, f'{tmp_save_dir}/{model_name}.pt')


def save_tensor(x, model_name):
    torch.save(x, f'{tmp_save_dir}/{model_name}_interaction.pt')


def load_tensor(model_name):
    return torch.load(f'{tmp_save_dir}/{model_name}_interaction.pt')


==> anc/pytorch-tensorfm/src/torchfm/torch_utils/options_to_run.py <==
import numpy as np
import itertools
from src.torchfm.torch_utils.constants import lowrank_fwfm, fwfm, pruned_fwfm, fm, logloss, auc

models_to_check_w_ranks = [lowrank_fwfm, pruned_fwfm]
models_to_check_w_no_ranks = [fm, fwfm]
models_to_check = models_to_check_w_ranks + models_to_check_w_no_ranks
metrics_to_optimize = [logloss]  # [logloss, auc]   # Does not matter in grid search
ranks_to_check = [1, 2, 3, 4, 5]
emb_sizes = [8, 16]
learning_rate = np.logspace(-4, -1, num=15).tolist()
reg_coef_vectors = [0.0, 0.001]
reg_coef_biases = [0.0, 0.001]
opt_name = ["adagrad"]
batch_size = [256]
options_for_studies_ranked = list(
    itertools.product(models_to_check_w_ranks, metrics_to_optimize, ranks_to_check, emb_sizes, learning_rate, opt_name,
                      batch_size, reg_coef_vectors, reg_coef_biases))

options_for_studies_not_ranked = list(
    itertools.product(models_to_check_w_no_ranks, metrics_to_optimize, [0], emb_sizes, learning_rate, opt_name,
                      batch_size, reg_coef_vectors, reg_coef_biases))

all_options_for_studies = options_for_studies_ranked + options_for_studies_not_ranked


class TensorFMParams:
    length = 0
    dim_int = None
    ten_ranks = None

    def __init__(self):
        self.length = 0
        self.dim_int = None
        self.ten_ranks = None

    def __init__(self, dim_int, ten_ranks):
        assert (dim_int is not None and ten_ranks is not None and (len(dim_int) == len(ten_ranks)))
        self.dim_int = dim_int
        self.ten_ranks = ten_ranks
        self.length = len(dim_int)

    def to_csv(self):
        return str(self.length) + "," + ",".join([str(i) for i in self.dim_int]) + "," + ",".join(
            [str(i) for i in self.ten_ranks])

    @staticmethod
    def from_csv(str_arr, from_ind):
        tensor_fm = TensorFMParams()
        tensor_fm.length = int(str_arr[from_ind])
        tensor_fm.dim_int = [int(i) for i in str_arr[from_ind + 1: from_ind + 1 + tensor_fm.length]]
        tensor_fm.ten_ranks = [int(i) for i in
                               str_arr[from_ind + 1 + tensor_fm.length: from_ind + 1 + 2 * tensor_fm.length]]
        return tensor_fm

    def to_csv_res(self):
        return "_".join([str(i) for i in self.dim_int]) + "_" + "_".join([str(i) for i in self.ten_ranks])


class Option2Run:
    m_to_check = None
    met_to_opt = None
    rank = None
    emb_size = None
    lr = None
    opt_name = None
    batch_size = None
    return_l2 = None
    reg_coef_vectors = None
    reg_coef_biases = None
    part_id = None
    tensor_fm_params = None

    def __init__(self, m_to_check, met_to_opt, rank, emb_size, lr, opt_name, batch_size, tensor_fm_params,
                 reg_coef_vectors, reg_coef_biases, part_id):
        self.m_to_check = m_to_check
        self.met_to_opt = met_to_opt
        self.rank = rank
        self.emb_size = emb_size
        self.lr = lr
        self.opt_name = opt_name
        self.batch_size = batch_size
        self.reg_coef_vectors = reg_coef_vectors
        self.reg_coef_biases = reg_coef_biases
        self.part_id = part_id
        self.return_l2 = float(self.reg_coef_vectors) != 0.0 or float(self.reg_coef_biases) != 0.0
        self.tensor_fm_params = tensor_fm_params

    def to_csv(self):
        tensor_fm_csv = self.tensor_fm_params.to_csv()
        res = ",".join([str(i) for i in
                        [self.m_to_check, self.met_to_opt, self.rank, self.emb_size, self.lr, self.opt_name,
                         self.batch_size, tensor_fm_csv, self.return_l2, self.reg_coef_vectors, self.reg_coef_biases,
                         self.part_id]])
        return res

    def to_csv_res(self):
        tensor_fm_csv = self.tensor_fm_params.to_csv_res()
        res = ",".join([str(i) for i in
                        [self.m_to_check, self.met_to_opt, self.rank, self.emb_size, self.lr, self.opt_name,
                         self.batch_size, tensor_fm_csv, self.return_l2, self.reg_coef_vectors, self.reg_coef_biases,
                         self.part_id]])
        return res


def tuple_to_option2run(tpl):
    tensor_fm_params = TensorFMParams.from_csv(tpl, 7)
    length = tensor_fm_params.length
    return Option2Run(m_to_check=tpl[0], met_to_opt=tpl[1], rank=tpl[2], emb_size=tpl[3], lr=tpl[4], opt_name=tpl[5],
                      batch_size=tpl[6], tensor_fm_params=tensor_fm_params, reg_coef_vectors=tpl[7 + 2 * length],
                      reg_coef_biases=tpl[7 + 2 * length + 1], part_id=tpl[7 + 2 * length + 2])


==> anc/pytorch-tensorfm/src/torchfm/torch_utils/optuna_utils.py <==
from src.torchfm.torch_utils.constants import optuna_journal_log


# def save_to_file(study, model_name, metric_top_optimize, best_params, best_trial):
#     study_stats = get_study_stats(study, best_trial, model_name, metric_top_optimize)
#     save_all_args_to_file(study_stats)
#     # f.write(str(best_params) + "\n" + str(best_trial) + "\n\n")


def create_journal_name(base_journal_name, suffix):
    return base_journal_name + suffix + '.log'


def get_journal_name(model_name, metric_top_optimize, top_k_rank, emb_size, dim_int, ten_ranks):
    model_basic_params = f"{model_name}_{metric_top_optimize}_{top_k_rank}_{emb_size}"
    dim_int_str = "_".join([str(i) for i in dim_int])
    ten_ranks_str = "_".join([str(i) for i in ten_ranks])
    return f"{optuna_journal_log}_{model_basic_params}_{dim_int_str}_{ten_ranks_str}.log"


def erase_content_journal(journal_log):
    file_to_delete = open(journal_log, 'w+')
    file_to_delete.close()


def prune_running_if_needed(trial, valid_err, epoch_i):
    # Handle pruning based on the intermediate value.
    if trial is not None:
        import optuna  # dependency on optuna only if required
        trial.report(valid_err, epoch_i)
        if trial.should_prune():
            raise optuna.exceptions.TrialPruned()


==> anc/pytorch-tensorfm/src/torchfm/torch_utils/parsing_datasets/COMPAS/Process_COMPAS.py <==
import numpy as np
import pandas as pd
from sklearn.model_selection import train_test_split

def main():
    df1 = pd.read_csv('./train_org.csv')
    df2 = pd.read_csv('./test_org.csv')
    df3 = pd.read_csv('./validation_org.csv')
    df_union = pd.concat([df1, df2, df3]).reset_index(drop=True)
    
    #qunatize the columns that have numerical values
    n_bins = 5
    df_union['c_jail_in'] = pd.cut(df_union['c_jail_in'], bins=n_bins, labels=False)
    df_union['c_jail_out'] = pd.cut(df_union['c_jail_out'], bins=n_bins, labels=False)
    df_union['c_offense_date'] = pd.cut(df_union['c_offense_date'], bins=n_bins, labels=False)
    df_union['screening_date'] = pd.cut(df_union['screening_date'], bins=n_bins, labels=False)
    df_union['in_custody'] = pd.cut(df_union['in_custody'], bins=n_bins, labels=False)
    df_union['out_custody'] = pd.cut(df_union['out_custody'], bins=n_bins, labels=False)
    

    #shifts feature values to avoid overlaps
    prev_col = None
    for col in df_union.columns:
        if col == 'label':
            continue
        if prev_col is None:
            prev_col = col
            df_union[col] = df_union[col] - df_union[col].min()
            continue
        df_union[col] = df_union[col] - df_union[col].min()+df_union[prev_col].max()+1
        prev_col = col

    train_df, temp_df = train_test_split(df_union, test_size=0.3, random_state=42)
    val_df, test_df = train_test_split(temp_df, test_size=0.5, random_state=42)
    train_df.to_csv('train.csv', index=False)
    val_df.to_csv('validation.csv', index=False)
    test_df.to_csv('test.csv', index=False)

if __name__ == "__main__":
    main()
    


==> anc/pytorch-tensorfm/src/torchfm/torch_utils/parsing_datasets/avazu/avazu_parsing.py <==
import pandas as pd
import pickle
from sklearn.model_selection import train_test_split

from src.torchfm.torch_utils.constants import test_datasets_path


class AvazuParsing:
    avazu_path = f"{test_datasets_path}/data_avazu.csv"
    threshold = 10
    testRatio = 0.1
    valRatio = 0.1
    train_raw_path = f"{test_datasets_path}/train_raw.csv"
    test_raw_path = f"{test_datasets_path}/test_raw.csv"
    val_raw_path = f"{test_datasets_path}/val_raw.csv"

    def swapColumns(self, dataFrame, col1, col2):
        cols = dataFrame.columns.tolist()
        colId_idx = cols.index(col1)
        colClick_idx = cols.index(col2)
        cols[colId_idx], cols[colClick_idx] = cols[colClick_idx], cols[colId_idx]
        return dataFrame[cols]

    def getHour(self, time):
        return int(time % 100)

    def getDay(self, time):
        return int((time / 100) % 100)

    # Function to replace infrequent values in each column with a default value
    def replace_infrequent_with_default(self, df, frequent_values):
        for col in df.columns:
            if col != 'click' and col != 'id' and col != 'label':
                # Replace values with the default value based on the frequent values
                mask = (df[col].notnull()) & (~df[col].isin(frequent_values[col]))
                df.loc[mask, col] = "rare"

                df[col].fillna('SP_NaN', inplace=True)

    # Function to store frequent values to a file
    def store_frequent_values(self, df, threshold, file_path):
        frequent_values = {}
        for col in df.columns:
            if col != 'click' and col != 'id' and col != 'label':
                # Calculate the frequency of each unique value in the column
                value_counts = df[col].value_counts()

                # Create a set of values that appear at least the threshold times
                frequent_values[col] = set(value_counts[value_counts >= threshold].index)

            # Store the frequent values to a file
            with open(file_path, 'wb') as f:
                pickle.dump(frequent_values, f)

    # Function to load frequent values from a file
    def load_frequent_values(self, file_path):
        with open(file_path, 'rb') as f:
            frequent_values = pickle.load(f)
        return frequent_values

    def read_frequent(self, df, file_name):
        # Load the frequent values from the file
        frequent_values = self.load_frequent_values(file_name)

        # Apply the function to the DataFrame
        self.replace_infrequent_with_default(df, frequent_values)

    def keep_frequent(self, df, threshold):
        # Apply the function to store frequent values to a file
        self.store_frequent_values(df, threshold, f"{test_datasets_path}/frequent_values.pkl")

        self.read_frequent(df, f"{test_datasets_path}/frequent_values.pkl")

    def save_dic(self, dic, file_name):
        with open(file_name, 'wb') as file:
            pickle.dump(dic, file)

    def read_dic(self, file_name):
        with open(file_name, 'rb') as file:
            loaded_dict = pickle.load(file)

            return loaded_dict

    def save_index_column(self, column, offset):
        unique_values = column.unique()
        value_index_mapping = {}
        value_index_mapping['unknown'] = offset
        value_index_mapping["rare"] = offset + 1
        value_index_mapping.update({value: offset + index + 2 for index, value in enumerate(unique_values)})

        return value_index_mapping

    def save_global_index(self, dataframe):
        new_dataframe = pd.DataFrame()
        offset = 0
        global_index_value_mapping = {}
        global_value_index_mapping = {}
        for column_name in dataframe.columns:
            if column_name != 'click' and column_name != 'id' and column_name != 'label':
                value_index_mapping = self.save_index_column(dataframe[column_name], offset)
                offset += len(value_index_mapping)
                global_index_value_mapping[column_name] = {index: value for value, index in value_index_mapping.items()}
                global_value_index_mapping[column_name] = {value: index for value, index in value_index_mapping.items()}

        self.save_dic(global_index_value_mapping, f"{test_datasets_path}/global_index_value_mapping")
        self.save_dic(global_value_index_mapping, f"{test_datasets_path}/global_value_index_mapping")

    def preprocess_before_split(self, db):
        db['label'] = db['click'].astype(int)
        db.drop(columns=['click', 'id'], inplace=True)
        #        db["day"] = db["hour"].apply(lambda x: self.getDay(x))
        #        db["hour"] = db["hour"].apply(lambda x: self.getHour(x))

        return db

    def index_column_from_mapping(self, column, value_index_mapping):
        def map_val_to_ind(x):
            if x in value_index_mapping:
                return value_index_mapping[x]
            elif (x is None) or (x == ''):  # (is_numeric_dtype(column) and np.isnan(x)) or
                return value_index_mapping["missing"]
            else:
                return value_index_mapping["rare"]

        new_column = column.map(map_val_to_ind)  # new_column = column.map(value_index_mapping)
        return new_column

    def index_df(self, dataframe):
        new_dataframe = pd.DataFrame()
        global_value_index_mapping = self.read_dic(f"{test_datasets_path}//global_value_index_mapping")
        for column_name in dataframe.columns:
            if column_name != 'click' and column_name != 'id' and column_name != 'label':
                value_index_mapping = global_value_index_mapping[column_name]
                new_dataframe[column_name] = self.index_column_from_mapping(dataframe[column_name], value_index_mapping)
            else:
                new_dataframe[column_name] = dataframe[column_name]

        return new_dataframe

    def splitAndWrite(self, data, train_data_path, test_data_path, val_data_path):
        self.preprocess_before_split(data)
        testRatio = self.testRatio
        valRatio = self.valRatio

        train_data, temp_data = train_test_split(data, test_size=(testRatio + valRatio), random_state=42)
        val_data, test_data = train_test_split(temp_data, test_size=(testRatio / (testRatio + valRatio)),
                                               random_state=42)
        train_data.to_csv(train_data_path, index=False)
        test_data.to_csv(test_data_path, index=False)
        val_data.to_csv(val_data_path, index=False)

    def split(self, db):
        self.splitAndWrite(db, self.train_raw_path, self.test_raw_path, self.val_raw_path)

    def fit(self, db):
        self.keep_frequent(db, self.threshold)
        self.save_global_index(db)

    def transform(self, db, final_path):
        self.read_frequent(db, f"{test_datasets_path}/frequent_values.pkl")
        db = self.index_df(db)
        db.to_csv(final_path, index=False)

    def read_dataset_orig(self, data_file_path):  # no header
        df = pd.read_csv(data_file_path)
        return df

    # def read_dataset(self, data_file_path):  # with header
    #     df = pd.read_csv(data_file_path, sep='\t', header='infer')
    #     return df


def process_data():
    avazu_parsing = AvazuParsing()
    raw_data = avazu_parsing.read_dataset_orig(avazu_parsing.avazu_path)
    avazu_parsing.split(raw_data)

    raw_train = avazu_parsing.read_dataset_orig(avazu_parsing.train_raw_path)
    raw_val = avazu_parsing.read_dataset_orig(avazu_parsing.val_raw_path)
    raw_test = avazu_parsing.read_dataset_orig(avazu_parsing.test_raw_path)

    avazu_parsing.fit(raw_train)

    avazu_parsing.transform(raw_train, f"{test_datasets_path}/train.csv")
    avazu_parsing.transform(raw_test, f"{test_datasets_path}/test.csv")
    avazu_parsing.transform(raw_val, f"{test_datasets_path}/validation.csv")


# process_data()


==> anc/pytorch-tensorfm/src/torchfm/torch_utils/parsing_datasets/criteo/criteo_parsing.py <==
import pickle
import json
from typing import Sequence

import numpy as np
import pandas as pd
import torch
from math import floor, log

from src.torchfm.dataset.wrapper_dataset import WrapperDataset
from src.torchfm.torch_utils.constants import test_datasets_path, frequent_values_pkl, label, \
    index2value_json, value2index_json, missing
from src.torchfm.torch_utils.io_utils import get_train_validation_test_paths, get_train_validation_test_preprocessed_paths
from src.torchfm.torch_utils.utils import get_absolute_sizes

print(torch.__version__)

if torch.cuda.is_available():
    print("CUDA is available. Version:", torch.version.cuda)
else:
    print("CUDA is not available.")


class CriteoParsing:
    criteo_path = f"{test_datasets_path}/data_criteo.csv"
    # Set the threshold (minimum frequency) for the default value
    threshold = 10

    # Default value to replace infrequent values
    default_value = 'other_'

    cat_names = [f'C{i}' for i in range(1, 27)]

    cont_names = [f'I{i}' for i in range(1, 14)]

    columns = [label, *(f'I{i}' for i in range(1, 14)), *(f'C{i}' for i in range(1, 27))]

    def __init__(self, base_path):
        self.data_file = base_path   # base path

    def read_dataset_orig(self, data_file_path):  # no header
        df = pd.read_csv(data_file_path, sep='\t', names=self.columns)
        return df

    def read_dataset(self, data_file_path):       # with header
        df = pd.read_csv(data_file_path, sep='\t', header='infer')
        return df

    def save_dataset(self, df, save_file_path):
        df.to_csv(save_file_path, sep='\t', header=True, index=False)

    def split_to_datasets_save(self, data_file_path: str, rel_sizes: list[float], save_paths: Sequence[str]):
        df = self.read_dataset_orig(data_file_path)
        total_len = len(df.index)

        np.random.seed(123)
        perm = np.random.permutation(df.index)

        lengths = get_absolute_sizes(total_len, rel_sizes)

        start_ind = 0
        for (df_length, save_path) in zip(lengths, save_paths):
            curr_df = df.iloc[perm[start_ind:start_ind+df_length]]
            assert len(curr_df.index) == df_length
            self.save_dataset(curr_df, save_path)
            start_ind += df_length

    # Function to load frequent values from a file
    def load_frequent_values(self):
        file_path = self.data_file + frequent_values_pkl
        with open(file_path, 'rb') as f:
            frequent_values = pickle.load(f)
        return frequent_values

    def save_frequent_values(self, frequent_values):
        # save the frequent values to a file
        file_path = self.data_file + frequent_values_pkl
        with open(file_path, 'wb') as f:
            pickle.dump(frequent_values, f)

    # Function to store frequent values to a file
    def calc_save_frequent_values(self, df):
        frequent_values = {}
        for col in df.columns:
            if col.startswith('C'):
                # Calculate the frequency of each unique value in the column
                value_counts = df[col].value_counts()
                # Create a set of values that appear at least the threshold times
                frequent_values[col] = set(value_counts[value_counts >= self.threshold].index)

        self.save_frequent_values(frequent_values)

    # Function to replace infrequent values in each column with a default value
    def replace_infrequent_with_default(self, df, frequent_values):
        for col in df.columns:
            if col.startswith('C'):
                # Replace values with the default value based on the frequent values
                mask = (df[col].notnull()) & (~df[col].isin(frequent_values[col]))
                df.loc[mask, col] = self.default_value  # + col
                df[col].fillna(missing, inplace=True)    # 'SP_NaN'

    def replace_numeric_with_bins(self, df):
        # Function to apply the custom transformation
        def numeric_transform(x):
            if np.isnan(x):
                return missing  # 'SP_NaN'
            elif x <= 1:
                return f'SP_{x:.0f}'
            else:
                return 'BN_' + str(floor(log(x) ** 2))

        # Filter numerical columns only
        numerical_cols = df.select_dtypes(include=[np.number]).columns
        numerical_cols = numerical_cols.drop(label, errors='ignore')

        # Apply the custom transformation to the numerical columns
        df[numerical_cols] = df[numerical_cols].applymap(numeric_transform)

    # Save the index-value mapping to a file (debug)
    def save_index_value_mapping(self, global_index_value_mapping):
        with open(self.data_file + index2value_json, 'w') as mapping_file:
            json.dump(global_index_value_mapping, mapping_file)

    # Save the value-index mapping to a file (debug)
    def save_value_index_mapping(self, global_value_index_mapping):
        with open(self.data_file + value2index_json, 'w') as mapping_file:
            json.dump(global_value_index_mapping, mapping_file)

    # Load the index-value mapping to a file (debug)
    def load_index_value_mapping(self):
        with open(self.data_file + index2value_json, 'r') as mapping_file:
            global_index_value_mapping = json.load(mapping_file)
        return global_index_value_mapping

    # Save the value-index mapping to a file (debug)
    def load_value_index_mapping(self):
        with open(self.data_file + value2index_json, 'r') as mapping_file:
            global_value_index_mapping = json.load(mapping_file)
        return global_value_index_mapping

    def calc_index_value_mapping_from_column(self, column, offset):
        unique_values = column.unique()
        unique_values_fixed = [val for val in unique_values if val not in (self.default_value, missing)]
        value_index_mapping = {self.default_value: offset, missing: offset + 1}
        value_index_mapping.update({value: offset + index + 2 for index, value in enumerate(unique_values_fixed)})

        return value_index_mapping

    def index_column_from_mapping(self, column, value_index_mapping):
        def map_val_to_ind(x):
            if x in value_index_mapping:
                return value_index_mapping[x]
            elif (x is None) or (x == ''):    # (is_numeric_dtype(column) and np.isnan(x)) or
                return value_index_mapping[missing]
            else:
                return value_index_mapping[self.default_value]

        new_column = column.map(map_val_to_ind)
        return new_column

    def calc_save_global_index_value_mapping(self, dataframe):
        global_index_value_mapping = {}
        global_value_index_mapping = {}
        offset = 0
        for column_name in dataframe.columns:
            if column_name != label:
                value_index_mapping = self.calc_index_value_mapping_from_column(dataframe[column_name], offset)
                offset += len(value_index_mapping)
                curr_column_items = value_index_mapping.items()
                global_index_value_mapping[column_name] = {index: value for value, index in curr_column_items}
                global_value_index_mapping[column_name] = {value: index for value, index in curr_column_items}

        self.save_index_value_mapping(global_index_value_mapping)
        self.save_value_index_mapping(global_value_index_mapping)

        return global_index_value_mapping, global_value_index_mapping

    def index_df(self, dataframe):
        new_dataframe = pd.DataFrame()

        global_value_index_mapping = self.load_value_index_mapping()
        for column_name in dataframe.columns:
            if column_name != label:
                value_index_mapping = global_value_index_mapping[column_name]
                new_dataframe[column_name] = self.index_column_from_mapping(dataframe[column_name], value_index_mapping)
            else:
                new_dataframe[column_name] = dataframe[column_name]

        return new_dataframe

    def _transform(self, dataset_path, save_to_path):
        df = self.read_dataset(dataset_path)

        # Load the frequent values from the file
        frequent_values = self.load_frequent_values()
        # Apply the function to the DataFrame
        self.replace_infrequent_with_default(df, frequent_values)
        self.replace_numeric_with_bins(df)

        new_df = self.index_df(df)  # change

        self.save_dataset(new_df, save_to_path)

    def split(self):
        split_to_paths = get_train_validation_test_paths(test_datasets_path)
        train_validation_test_rel_sizes = [0.8, 0.1, 0.1]
        self.split_to_datasets_save(CriteoParsing.criteo_path, train_validation_test_rel_sizes, split_to_paths)

    def fit(self):
        paths = get_train_validation_test_paths(test_datasets_path)
        train_dataset_path = paths[0]

        df = self.read_dataset(train_dataset_path)
        self.calc_save_frequent_values(df)
        frequent_values = self.load_frequent_values()
        self.replace_infrequent_with_default(df, frequent_values)
        self.replace_numeric_with_bins(df)
        self.calc_save_global_index_value_mapping(df)

    def transform(self):
        from_files = get_train_validation_test_paths(test_datasets_path)
        to_files = get_train_validation_test_preprocessed_paths(test_datasets_path)
        assert len(from_files) == len(to_files)

        for ind in range(len(from_files)):
            self._transform(from_files[ind], to_files[ind])


    @staticmethod
    def do_action(action_str):
        criteo_parsing = CriteoParsing('{}/tmp_res/tmp'.format(test_datasets_path))

        if action_str == "split":
            criteo_parsing.split()
        elif action_str == "fit":
            criteo_parsing.fit()
        elif action_str == "transform":
            criteo_parsing.transform()
        else:
            raise ValueError('unknown action name: ' + action_str)

    @staticmethod
    def do_preprocessing():
        CriteoParsing.do_action("split")
        CriteoParsing.do_action("fit")
        CriteoParsing.do_action("transform")

    def get_ctr(self, ind):
        to_files = get_train_validation_test_preprocessed_paths(test_datasets_path)
        res = []
        for path in to_files:
            wrapper = WrapperDataset(path)
            ctr = sum(wrapper.targets) / len(wrapper.targets)
            res.append(ctr)
        return res[ind]


==> anc/pytorch-tensorfm/src/torchfm/torch_utils/parsing_datasets/movielens/movielens_parsing.py <==
import pandas as pd
import os

from src.torchfm.torch_utils.constants import test_datasets_path


class MovielensParsing:
    ml1M_dir = test_datasets_path
    ml1M_trans_dir = test_datasets_path

    def load_and_merge_ml(ml_dir):
        # load MovieLens data using encoding="ISO-8859-1" to avoid UnicodeDecodeError: 'utf-8' codec can't decode byte 0xe9

        # users
        unames = ['user_id', 'gender', 'age', 'occupation', 'zip']
        users = pd.read_table(ml_dir + '/users.dat', sep='::',
                              header=None, names=unames, engine='python', encoding="ISO-8859-1")
        print('number of unique users:', users['user_id'].unique().size)

        # ratings
        rnames = ['user_id', 'movie_id', 'label', 'timestamp']
        ratings = pd.read_table(ml_dir + '/ratings.dat', sep='::', header=None, names=rnames, engine='python',
                                encoding="ISO-8859-1")
        human_time = pd.to_datetime(ratings['timestamp'], unit='s')
        ratings['year'] = human_time.dt.year
        ratings['month'] = human_time.dt.month
        ratings['day_of_week'] = human_time.dt.dayofweek
        ratings['hour'] = human_time.dt.hour
        ratings.drop('timestamp', axis='columns', inplace=True)
        print('number of ratings:', len(ratings))

        # movies
        mnames = ['movie_id', 'title', 'genres']
        movies = pd.read_table(ml_dir + '/movies.dat', sep='::', header=None, names=mnames, engine='python',
                               encoding="ISO-8859-1")
        print('number of unique movies:', movies['movie_id'].unique().size)

        # merge data
        merged_ml = ratings.merge(users, on='user_id')
        merged_ml = merged_ml.merge(movies, on='movie_id')
        print('number of NaN values in the merged table ', merged_ml.isna().sum().sum())

        # move label to be the first column
        colmuns = merged_ml.columns.tolist()
        colmuns.insert(0, colmuns.pop(colmuns.index('label')))
        merged_ml = merged_ml[colmuns]

        # drop title column
        merged_ml = merged_ml.drop('title', axis='columns')

        return merged_ml

    def split_ml(merged_ml, split_ratios):
        train_ml, validation_ml, test_ml = [], [], []
        if (abs(sum(split_ratios.values()) - 1) < 1e-5) and all(v > 0.05 for v in split_ratios.values()):
            print('split values are ok')
            train_ml = merged_ml.sample(frac=split_ratios['train'], axis=0)
            validation_ml = merged_ml.drop(train_ml.index).sample(
                frac=split_ratios['validation'] / (1 - split_ratios['train']), axis=0)
            test_ml = merged_ml.drop(train_ml.index).drop(validation_ml.index)
            if ((train_ml.shape[0] + validation_ml.shape[0] + test_ml.shape[0]) == merged_ml.shape[0]) and (
                    train_ml.shape[1] == merged_ml.shape[1]) and (validation_ml.shape[1] == merged_ml.shape[1]) and (
                    test_ml.shape[1] == merged_ml.shape[1]):
                print('split is ok')
                print('merged:', merged_ml.shape, 'train:', train_ml.shape, 'validation:', validation_ml.shape, 'test:',
                      test_ml.shape)
            else:
                print('split is problematic')
        else:
            print('split values are problematic')
            print(split_ratios)

        return train_ml, validation_ml, test_ml

    def analyze_ml(df, min_occurrences):
        ordinal_mapping = []
        feature_index = 0
        total_missing_values_count = 0
        total_unique_values_count = 0
        total_rare_values_count = 0
        print('------------------')

        for column_name in df.columns.tolist():
            if column_name == 'label':
                continue
            print('column:', column_name)
            missing_values_count = df[column_name].isna().sum()
            print('number of missing values:', missing_values_count)
            total_missing_values_count += missing_values_count

            if column_name == 'genres':
                value_list = []
                for movie_genres in df[column_name].values:
                    if movie_genres == '': continue
                    value_list.extend(movie_genres.split('|'))
                values_freq = dict(pd.Series(value_list).value_counts())  # value_counts ignores NaN
            else:
                values_freq = dict(df[column_name].value_counts())  # value_counts ignores NaN

            rare_values = []
            for value in values_freq.keys():
                if values_freq.get(value) < min_occurrences:
                    rare_values.append(value)
            [values_freq.pop(key) for key in rare_values]

            unique_values_count = len(values_freq)
            total_unique_values_count += unique_values_count
            print('number of unique entries:', unique_values_count)
            rare_values_count = len(rare_values)
            total_rare_values_count += rare_values_count
            print('number of rare value:', rare_values_count)

            # generate ordinal encoding for the current column
            column_ordinal_mapping = {k: i for i, k in enumerate(values_freq.keys(), feature_index)}
            # add 'RARE_VALUE' and 'MISSING_VALUE' to the ordinal encoding
            column_ordinal_mapping['RARE_VALUE'] = feature_index + len(column_ordinal_mapping)
            column_ordinal_mapping['MISSING_VALUE'] = feature_index + len(column_ordinal_mapping) + 1
            # add the column ordinal encoding to the list of ordinal encoding
            ordinal_mapping.append(column_ordinal_mapping)
            # update the feature count
            feature_index += len(column_ordinal_mapping)
            print('num of features:', feature_index, 'size of ordinal encoding')
            print('------------------')

        print('total uniqu values count:', total_unique_values_count)
        print('total missing values count:', total_missing_values_count)
        print('total rare values count:', total_rare_values_count)

        return ordinal_mapping

    def transform_ml(df, ordinal_encoding):
        encoding_index = 0
        total_missing_values_count = 0
        total_rare_values_count = 0
        line_count = len(df.label)
        print('------------------')
        for column_name in df.columns.tolist():
            if column_name == 'label':
                continue
            print('column:', column_name, encoding_index)
            # replace NaN with 'MISSING_VALUE'
            missing_values_count = df[column_name].isna().sum()
            print('number of missing values:', missing_values_count)
            total_missing_values_count += missing_values_count
            df[column_name].fillna('MISSING_VALUE', inplace=True)
            if column_name == 'genres':
                for i in range(len(df[column_name])):
                    genres_list = df['genres'].values[i].split('|')
                    new_genres_str = ''
                    rare_genre = ordinal_encoding[encoding_index].get('RARE_VALUE')
                    is_rare_genre_not_included = True
                    for genre in genres_list:
                        temp_genre = ordinal_encoding[encoding_index].get(genre, rare_genre)
                        if is_rare_genre_not_included:
                            new_genres_str += str(temp_genre) + '|'
                        if temp_genre == rare_genre:  # we don't want rare value to be included twice
                            is_rare_genre_not_included = False
                    df['genres'].values[i] = new_genres_str[:-1]
            else:
                df[column_name] = df[column_name].map(ordinal_encoding[encoding_index]).fillna(
                    ordinal_encoding[encoding_index].get('RARE_VALUE')).astype(int)

            rare_index = ordinal_encoding[encoding_index].get('RARE_VALUE')
            if rare_index in df[column_name].values:
                rare_values_count_column = df[column_name].value_counts()[rare_index]
            else:
                rare_values_count_column = 0
            print('number of rare values:', rare_values_count_column)
            total_rare_values_count += rare_values_count_column
            column_values_count = df[column_name].value_counts().sum()
            print('column values count:', df[column_name].value_counts().sum())
            if line_count != column_values_count:
                print('encoding problem! total value count is', column_values_count, 'and should be', line_count)
                print('program terminated')
                break
            encoding_index += 1
            print('------------------')
        print('total missing values count', total_missing_values_count)
        print('total rare values count', total_rare_values_count)

        return df

    @staticmethod
    def transform_all(lst_dfs, lst_names, ordinal_encoding_ml):
        for ind in range(len(lst_dfs)):
            name = lst_names[ind]
            df = MovielensParsing.transform_ml(lst_dfs[ind], ordinal_encoding_ml)
            df.to_csv(f"{MovielensParsing.ml1M_trans_dir}/{name}", sep=',', encoding='utf-8', index=False)


    @staticmethod
    def process_data():
        # parameters
        split_ratios = {'train': 0.8, 'validation': 0.1, 'test': 0.1}
        min_occurrences = 10

        # load and merge
        print('load ml and merge files')
        merged_ml = MovielensParsing.load_and_merge_ml(MovielensParsing.ml1M_dir)
        # split
        print('split merged ml into train_ml, validation_ml and test_ml')
        train_ml, validation_ml, test_ml = MovielensParsing.split_ml(merged_ml, split_ratios)
        # analyze
        print('analyze train_ml')
        ordinal_encoding_ml = MovielensParsing.analyze_ml(train_ml, min_occurrences)

        # prepare folder for csv files
        if not os.path.exists(MovielensParsing.ml1M_trans_dir):
            os.makedirs(MovielensParsing.ml1M_trans_dir)

        # transform and save
        print('transform train_ml, validation_ml, test_ml and write csv files')
        MovielensParsing.transform_all([train_ml, validation_ml, test_ml], ['train.csv', 'validation.csv', 'test.csv'], ordinal_encoding_ml)

        print('program completed')


# MovielensParsing.process_data()


==> anc/pytorch-tensorfm/src/torchfm/torch_utils/utils.py <==
import random
import os
import numpy as np
import traceback
import torch
import sys

from src.torchfm.torch_utils.batch_iterator import BatchIter
from src.torchfm.torch_utils.constants import *
from src.torchfm.dataset.wrapper_dataset import WrapperDataset
from src.torchfm.dataset.wrapper_multivalued_dataset import WrapperMultivaluedDataset
from src.torchfm.model.afi import AutomaticFeatureInteractionModel
from src.torchfm.model.afm import AttentionalFactorizationMachineModel
from src.torchfm.model.dcn import DeepCrossNetworkModel
from src.torchfm.model.dfm import DeepFactorizationMachineModel
from src.torchfm.model.ffm import FieldAwareFactorizationMachineModel
from src.torchfm.model.fm import FactorizationMachineModel
from src.torchfm.model.fnfm import FieldAwareNeuralFactorizationMachineModel
from src.torchfm.model.fnn import FactorizationSupportedNeuralNetworkModel
from src.torchfm.model.hofm import HighOrderFactorizationMachineModel
from src.torchfm.model.tensorfm import TensorFactorizationMachineModel
from src.torchfm.model.lr import LogisticRegressionModel
from src.torchfm.model.ncf import NeuralCollaborativeFiltering
from src.torchfm.model.nfm import NeuralFactorizationMachineModel
from src.torchfm.model.pnn import ProductNeuralNetworkModel
from src.torchfm.model.wd import WideAndDeepModel
from src.torchfm.model.xdfm import ExtremeDeepFactorizationMachineModel
from src.torchfm.model.afn import AdaptiveFactorizationNetwork
from src.torchfm.model.fwfm import FieldWeightedFactorizationMachineModel, PrunedFieldWeightedFactorizationMachineModel
from src.torchfm.model.low_rank_fwfm import LowRankFieldWeightedFactorizationMachineModel
from src.torchfm.torch_utils.io_utils import write_debug_info


def print_msg(*args):
    if debug_print:
        print(args)


def append_to_file(spark, string_to_append, hdfs_path):
    try:
        # Read the existing data from the HDFS file
        existing_data = spark.sparkContext.textFile(hdfs_path)

        # Create an RDD with the string to append
        new_data = spark.sparkContext.parallelize([string_to_append])

        # Union the existing data with the new data
        combined_data = existing_data.union(new_data)

        # Write the combined data back to the HDFS file with overwrite=False
        combined_data.saveAsTextFile(hdfs_path)

        print(f"'{string_to_append}' appended to '{hdfs_path}'")

    except Exception as e:
        print(f"Error appending to '{hdfs_path}': {str(e)}")


def get_optimizer(opt_name, parameters, learning_rate, weight_decay=0):
    if opt_name == "adam":
        return torch.optim.Adam(params=parameters, lr=learning_rate, weight_decay=weight_decay)
    elif opt_name == "sparseadam":
        return torch.optim.SparseAdam(params=parameters, lr=learning_rate)
    elif opt_name == "adagrad":
        return torch.optim.Adagrad(params=parameters, lr=learning_rate, weight_decay=weight_decay)
    elif opt_name == "sgd":
        return torch.optim.SGD(params=parameters, lr=learning_rate, weight_decay=weight_decay)
    else:
        raise ValueError('unknown optimizer name: ' + opt_name)


def get_criterion(criterion):
    if criterion == 'bceloss':
        return torch.nn.BCELoss()
    elif criterion == 'bcelogitloss':
        return torch.nn.BCEWithLogitsLoss()
    elif criterion == "nllloss":
        return torch.nn.NLLLoss()
    elif criterion == "mse":
        return torch.nn.MSELoss()
    else:
        raise ValueError('unknown criterion name: ' + criterion)


def get_dataset(name, path):
    if movielens in name:
        return WrapperMultivaluedDataset(path)
    elif name in [criteo, 'wrapper']:
        return WrapperDataset(path)
    else:
        return WrapperDataset(path, sep=',')


def get_datasets(dataset_name, dataset_paths):
    train_dataset = get_dataset(dataset_name, dataset_paths[0])
    valid_dataset = get_dataset(dataset_name, dataset_paths[1])
    test_dataset = get_dataset(dataset_name, dataset_paths[2])
    return train_dataset, valid_dataset, test_dataset


def get_iterator(dataset, batch_size, num_workers, device, shuffle):
    return BatchIter(dataset, device, batch_size, shuffle)
    # DataLoader(dataset, batch_size=batch_size, shuffle=shuffle, num_workers=num_workers, pin_memory=True, generator=get_seeded_generator())


def get_iterators(train_dataset, valid_dataset, test_dataset, batch_size, num_workers, device):
    train_data_loader = get_iterator(train_dataset, batch_size, num_workers, device, shuffle=True)
    valid_data_loader = get_iterator(valid_dataset, batch_size, num_workers, device, shuffle=False)
    test_data_loader = get_iterator(test_dataset, batch_size, num_workers, device, shuffle=False)

    train_data_loader_loss = get_iterator(train_dataset, batch_size, num_workers, device, shuffle=False)
    return train_data_loader, valid_data_loader, test_data_loader, train_data_loader_loss


def get_model(name, dataset, rank_param, emb_size, tensor_fm_params=None):
    """
    Hyperparameters are empirically determined, not opitmized.
    """
    num_features = dataset.field_dims
    num_columns = dataset.num_columns
    is_multival = dataset.multivalued

    if name == 'lr':
        return LogisticRegressionModel(num_features=num_features, is_multivalued=is_multival)
    elif name == 'fm':
        return FactorizationMachineModel(num_features, embed_dim=emb_size, is_multivalued=is_multival)
    elif name == 'hofm':
        return HighOrderFactorizationMachineModel(num_features, embed_dim=emb_size, order=3, is_multivalued=is_multival)
    elif name == 'ffm':
        return FieldAwareFactorizationMachineModel(num_features, embed_dim=4)
    elif name == 'fwfm':
        return FieldWeightedFactorizationMachineModel(num_features=num_features, embed_dim=emb_size,
                                                      num_fields=num_columns, is_multivalued=is_multival)
    elif name == 'pruned_fwfm':
        topk = rank_param * (num_columns + 1)
        return PrunedFieldWeightedFactorizationMachineModel(num_features=num_features, embed_dim=emb_size,
                                                            num_fields=num_columns, topk=topk,
                                                            is_multivalued=is_multival)
    elif name == 'lowrank_fwfm':
        return LowRankFieldWeightedFactorizationMachineModel(num_features=num_features, embed_dim=emb_size,
                                                             num_fields=num_columns, c=rank_param,
                                                             is_multivalued=is_multival)
    # dim_int = [d_1,...,d_l] and rank_tensors = [r_1,...,r_l] are two lists
    # For an index 1 <= i <= l, we consider a d_i-order interaction of rank r_i
    elif name == 'tensorfm':
        return TensorFactorizationMachineModel(num_features, num_columns, emb_size, dim_int=tensor_fm_params.dim_int,
                                               rank_tensors=tensor_fm_params.ten_ranks, is_multivalued=is_multival)
    elif name == 'fnn':
        return FactorizationSupportedNeuralNetworkModel(num_features, embed_dim=16, mlp_dims=(16, 16), dropout=0.2)
    elif name == 'wd':
        return WideAndDeepModel(num_features, embed_dim=16, mlp_dims=(16, 16), dropout=0.2)
    elif name == 'ipnn':
        return ProductNeuralNetworkModel(num_features, embed_dim=16, mlp_dims=(16,), method='inner', dropout=0.2)
    elif name == 'opnn':
        return ProductNeuralNetworkModel(num_features, embed_dim=16, mlp_dims=(16,), method='outer', dropout=0.2)
    elif name == 'dcn':
        return DeepCrossNetworkModel(num_features, num_columns, embed_dim=emb_size, num_layers=2, mlp_dims=(16, 16), dropout=0.2, is_multival=is_multival)
    elif name == 'nfm':
        return NeuralFactorizationMachineModel(num_features, embed_dim=64, mlp_dims=(64,), dropouts=(0.2, 0.2))
    # elif name == 'ncf':
    #     # only supports MovieLens dataset because for other datasets user/item colums are indistinguishable
    #     assert isinstance(dataset, MovieLens20MDataset) or isinstance(dataset, MovieLens1MDataset)
    #     return NeuralCollaborativeFiltering(num_features, embed_dim=16, mlp_dims=(16, 16), dropout=0.2,
    #                                         user_field_idx=dataset.user_field_idx,
    #                                         item_field_idx=dataset.item_field_idx)
    elif name == 'fnfm':
        return FieldAwareNeuralFactorizationMachineModel(num_features, embed_dim=4, mlp_dims=(64,), dropouts=(0.2, 0.2))
    elif name == 'dfm':
        return DeepFactorizationMachineModel(num_features, embed_dim=16, mlp_dims=(16, 16), dropout=0.2)
    elif name == 'xdfm':
        return ExtremeDeepFactorizationMachineModel(
            num_features, embed_dim=16, cross_layer_sizes=(16, 16), split_half=False, mlp_dims=(16, 16), dropout=0.2)
    elif name == 'afm':
        return AttentionalFactorizationMachineModel(num_features, embed_dim=emb_size, attn_size=8, dropouts=(0.2, 0.2), is_multival=is_multival)
    elif name == 'afi':
        return AutomaticFeatureInteractionModel(
            num_features, embed_dim=16, atten_embed_dim=64, num_heads=2, num_layers=3, mlp_dims=(400, 400),
            dropouts=(0, 0, 0))
    elif name == 'afn':
        print("Model:AFN")
        return AdaptiveFactorizationNetwork(
            num_features, embed_dim=16, LNN_dim=1500, mlp_dims=(400, 400, 400), dropouts=(0, 0, 0))
    else:
        raise ValueError('unknown model name: ' + name)


def get_baselines_log_loss(targets):
    log_loss = torch.nn.BCELoss()
    targets_ctr = torch.sum(targets) / targets.size(dim=0)
    ctr_loss = log_loss(torch.ones_like(targets) * targets_ctr.item(),
                        targets).item()  # global train ctr 0.22711533894173677
    half_loss = log_loss((torch.ones_like(targets) * 0.5).float(), targets).item()

    return ctr_loss, half_loss


def get_absolute_sizes(total_len, rel_sizes):
    assert np.sum(rel_sizes) == 1.0
    absolute_sizes = [round(rel * total_len) for rel in rel_sizes[:-1]]
    absolute_sizes.append(total_len - np.sum(absolute_sizes))
    assert total_len == np.sum(absolute_sizes)
    return absolute_sizes


class EarlyStopper(object):
    def __init__(self, tolerance=2, min_delta=0.05):
        self.tolerance = tolerance
        self.min_delta = min_delta
        self.best_loss = None
        self.counter = 0
        self.early_stop = False

    def __call__(self, loss):
        if self.best_loss is None or self.best_loss > loss:
            self.best_loss = loss
        else:
            if self.best_loss + self.min_delta < loss:
                self.counter += 1
                if self.counter >= self.tolerance:
                    self.early_stop = True


class LossCalc:
    total_loss = 0
    total_ctr_loss = 0  # loss w.r.t. ctr prediction on data
    total_half_loss = 0  # loss w.r.t. constant 1/2 prediction

    def __init__(self, total_loss, total_ctr_loss, total_half_loss):
        self.total_loss = total_loss
        self.total_ctr_loss = total_ctr_loss
        self.total_half_loss = total_half_loss

    def add(self, total_loss, total_ctr_loss, total_half_loss):
        self.total_loss += total_loss
        self.total_ctr_loss += total_ctr_loss
        self.total_half_loss += total_half_loss

    def remove_results(self):
        self.total_loss = 0
        self.total_ctr_loss = 0
        self.total_half_loss = 0


class BestError:
    best_auc = 0.0
    best_logloss = sys.float_info.max

    def __init__(self):
        pass

    def update(self, tmp_logloss, tmp_auc):
        self.best_auc = tmp_auc if tmp_auc > self.best_auc else self.best_auc
        self.best_logloss = tmp_logloss if tmp_logloss < self.best_logloss else self.best_logloss


def get_from_queue(q):
    try:
        return q.get(timeout=5.0)
    except Exception as e:
        write_debug_info("get_from_queue cannot get item", str(e), traceback.format_exc())
        return


class EpochStopper(object):
    def __init__(self, num_batches_in_epoch, do_partial_epochs):
        self.num_batches_in_epoch = num_batches_in_epoch
        self.do_partial_epochs = do_partial_epochs
        self.epoch_stop = False
        self.counter = 0

    def __call__(self):
        self.counter += 1
        if self.do_partial_epochs:
            self.epoch_stop = (self.counter >= self.num_batches_in_epoch)

    def restart(self):
        self.epoch_stop = False
        self.counter = 0


def set_torch_seed(tmp_seed=0):
    torch_seed = torch_global_seed + tmp_seed
    python_seed = python_random_seed + tmp_seed

    torch.manual_seed(torch_seed)
    # torch.cuda.manual_seed(torch_seed)
    torch.cuda.manual_seed_all(torch_seed)

    random.seed(python_seed)
    np.random.seed(python_seed)

    # When running on the CuDNN backend, two further options must be set
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = False
    # Set a fixed value for the hash seed
    os.environ["PYTHONHASHSEED"] = str(python_seed)


def get_seeded_generator():
    g = torch.Generator()
    g.manual_seed(torch_global_seed)
    return g


def get_device_str(device_ind):
    return ('cuda' if torch.cuda.is_available() else 'cpu') + ":" + str(device_ind)

